Mixed sneutrino dark matter in light of the 2011 XENON and LHC results

In the context of supersymmetric models in which small Dirac neutrino masses are generated by supersymmetry breaking, a mainly right-handed (RH) mixed sneutrino can be an excellent cold dark matter (DM) candidate. We perform a global analysis of the Minimal Supersymmetric Standard Model (MSSM)+RH neutrino parameter space by means of Markov Chain Monte Carlo scans. We include all relevant constraints from collider and dark matter searches, paying particular attention to nuclear and astrophysical uncertainties. Two distinct cases can satisfy all constraints: heavy sneutrino DM with mass of order 100 GeV, as well as light sneutrino DM with mass of about 3-6 GeV. We discuss the implications for direct and indirect dark matter searches, as well as for SUSY and Higgs searches at the LHC for both, the light and the heavy sneutrino dark matter case. The light sneutrino case is excluded by the 125-126 GeV Higgs signal.

==> anc/HD_bestfit.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     5.09244271E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     2.86925183E+03   # EWSB scale
         1     3.53239825E+02   #  M_1
         2     7.06479650E+02   #  M_2
         3     2.11943895E+03   #  M_3
        11    -4.87794300E+03   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     1.51089743E+02   #  mu(EWSB)
        26     1.08194633E+03   #  MA_pole
        31     4.25114690E+02   #  M_eL
        32     4.25114690E+02   #  M_muL
        33     4.35039056E+02   #  M_tauL
        34     4.25114690E+02   #  M_eR
        35     4.25114690E+02   #  M_muR
        36     4.35039056E+02   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     2.87111626E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     2.87111626E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     2.87111626E+03   #  M_bR
        50     6.22611692E+01   #  M_ne_R
        51     6.22611692E+01   #  M_nmu_R
        52     6.30175945E+01   #  M_ntau_R
        53     1.45670421E+01   #  A_ne
        54     1.45670421E+01   #  A_nmu
        55     1.47871167E+01   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     5.09244271E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.17966746E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.31131333E+00   # mb(mb)^MSbar
         6     1.73424675E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04813670E+01   # W+
        25     1.27563950E+02   # h
        35     1.08194022E+03   # H
        36     1.08194633E+03   # A
        37     1.08550104E+03   # H+
         5     4.95632323E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.09991820E+03   # ~d_L
   2000001     2.09926986E+03   # ~d_R
   1000002     2.09846401E+03   # ~u_L
   2000002     2.09879813E+03   # ~u_R
   1000003     2.09991820E+03   # ~s_L
   2000003     2.09926986E+03   # ~s_R
   1000004     2.09846401E+03   # ~c_L
   2000004     2.09879813E+03   # ~c_R
   1000005     2.93391600E+03   # ~b_1
   2000005     2.94047650E+03   # ~b_2
   1000006     2.74192449E+03   # ~t_1
   2000006     2.98413536E+03   # ~t_2
   1000011     4.27509790E+02   # ~e_L
   2000011     4.27414631E+02   # ~e_R
   1000013     4.27509790E+02   # ~mu_L
   2000013     4.27414631E+02   # ~mu_R
   1000015     4.20832481E+02   # ~tau_1
   2000015     4.53241292E+02   # ~tau_2
   1000021     2.29356637E+03   # ~g
   1000022     1.44851271E+02   # ~chi_10
   1000023    -1.60361416E+02   # ~chi_20
   1000025     3.50247223E+02   # ~chi_30
   1000035     7.30338376E+02   # ~chi_40
   1000024     1.52907181E+02   # ~chi_1+
   1000037     7.30325960E+02   # ~chi_2+
   1000012     6.19635806E+01   # ~nu_e1
   2000012     4.20243989E+02   # ~nu_e2
   1000014     6.19635806E+01   # ~nu_mu1
   2000014     4.20243989E+02   # ~nu_mu2
   1000016     6.27287714E+01   # ~nu_tau1
   2000016     4.30279957E+02   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     1.08573512E-03   # Delta rho parameter
         2     3.04043746E-09   # g_mu -2
         3     3.41380312E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     5.49931448E+00   # delta mZ^2/mZ^2 (mu^2)
         2     2.27203734E-01   # delta mZ^2/mZ^2 (B.mu)
         3     2.74966831E+00   # delta mt/mt (mu^2)
         4     1.13216109E-01   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     1.53051727E-01   # N_11
  1  2    -9.25951688E-02   # N_12
  1  3     7.18171930E-01   # N_13
  1  4    -6.72480767E-01   # N_14
  2  1     6.17818708E-02   # N_21
  2  2    -6.19851806E-02   # N_22
  2  3    -6.92074524E-01   # N_23
  2  4    -7.16501006E-01   # N_24
  3  1     9.86200807E-01   # N_31
  3  2     3.12352755E-02   # N_32
  3  3    -6.77611187E-02   # N_33
  3  4     1.47786186E-01   # N_34
  4  1     1.28894395E-02   # N_41
  4  2    -9.93281596E-01   # N_42
  4  3    -2.58913727E-02   # N_43
  4  4     1.12049853E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -3.65329620E-02   # U_11
  1  2     9.99332449E-01   # U_12
  2  1     9.99332449E-01   # U_21
  2  2     3.65329620E-02   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -1.58253222E-01   # V_11
  1  2     9.87398561E-01   # V_12
  2  1     9.87398561E-01   # V_21
  2  2     1.58253222E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     6.26137840E-01   # cos(theta_t)
  1  2     7.79712387E-01   # sin(theta_t)
  2  1    -7.79712387E-01   # -sin(theta_t)
  2  2     6.26137840E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.82053056E-01   # cos(theta_b)
  1  2     7.31302693E-01   # sin(theta_b)
  2  1    -7.31302693E-01   # -sin(theta_b)
  2  2     6.82053056E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.06090685E-01   # cos(theta_tau)
  1  2     7.08121419E-01   # sin(theta_tau)
  2  1    -7.08121419E-01   # -sin(theta_tau)
  2  2     7.06090685E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -1.46279569E-02   # cos(theta_ne)
  1  2     9.99893006E-01   # sin(theta_ne)
  2  1    -9.99893006E-01   # -sin(theta_ne)
  2  2    -1.46279569E-02   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -1.46279569E-02   # cos(theta_nmu)
  1  2     9.99893006E-01   # sin(theta_nmu)
  2  1    -9.99893006E-01   # -sin(theta_nmu)
  2  2    -1.46279569E-02   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -1.41572044E-02   # cos(theta_ntau)
  1  2     9.99899782E-01   # sin(theta_ntau)
  2  1    -9.99899782E-01   # -sin(theta_ntau)
  2  2    -1.41572044E-02   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -2.00698545E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.86925183E+03  # DRbar Higgs Parameters
     1     1.51089743E+02   # mu(Q)
     2     5.08511716E+01   # tanbeta(Q)
     3     2.42051704E+02   # vev(Q)
     4     1.39827930E+06   # MA^2(Q)
#
BLOCK GAUGE Q=  2.86925183E+03  # The gauge couplings
     1     3.66043725E-01   # gprime(Q) DRbar
     2     6.42715013E-01   # g(Q) DRbar
     3     1.01726607E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  2.86925183E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3    -4.87794300E+03   # A_t(Q) DRbar
#
BLOCK Ad Q=  2.86925183E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  2.86925183E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.86925183E+03  # The Yukawa couplings
  3  3     8.17740532E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  2.86925183E+03  # The Yukawa couplings
  3  3     7.47170912E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.86925183E+03  # The Yukawa couplings
  3  3     5.47854726E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.86925183E+03  # soft SUSY breaking masses at the scale Q
         1     3.53239825E+02   # M_1
         2     7.06479650E+02   # M_2
         3     2.11943895E+03   # M_3
        21     1.38415624E+06   # M^2_Hd
        22     1.61220332E+05   # M^2_Hu
        31     4.25114690E+02   # M_eL
        32     4.25114690E+02   # M_muL
        33     4.35039056E+02   # M_tauL
        34     4.25114690E+02   # M_eR
        35     4.25114690E+02   # M_muR
        36     4.35039056E+02   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     2.87111626E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     2.87111626E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     2.87111626E+03   # M_bR
        50     6.22611692E+01   # M_ne_R
        51     6.22611692E+01   # M_nmu_R
        52     6.30175945E+01   # M_ntau_R
        53     1.45670421E+01   # A_ne
        54     1.45670421E+01   # A_nmu
        55     1.47871167E+01   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     5.09244271E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.37484747E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     4.78117971E-03   # h decays
#          BR         NDA      ID1       ID2
     5.82219449E-01    2           5        -5   # BR(h -> b       bb     )
     5.75404634E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.03662163E-04    2         -13        13   # BR(h -> mu+     mu-    )
     2.22859935E-04    2           3        -3   # BR(h -> s       sb     )
     2.59334938E-02    2           4        -4   # BR(h -> c       cb     )
     6.99997435E-02    2          21        21   # BR(h -> g       g      )
     2.13760214E-03    2          22        22   # BR(h -> gam     gam    )
     1.63721889E-03    2          22        23   # BR(h -> Z       gam    )
     2.28819747E-01    2          24       -24   # BR(h -> W+      W-     )
     3.00086711E-02    2          23        23   # BR(h -> Z       Z      )
     1.27708921E-03    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     5.03399928E+01   # H decays
#          BR         NDA      ID1       ID2
     7.89195897E-01    2           5        -5   # BR(H -> b       bb     )
     1.15176618E-01    2         -15        15   # BR(H -> tau+    tau-   )
     4.07196709E-04    2         -13        13   # BR(H -> mu+     mu-    )
     2.79770784E-04    2           3        -3   # BR(H -> s       sb     )
     5.78693008E-09    2           4        -4   # BR(H -> c       cb     )
     3.76723895E-04    2           6        -6   # BR(H -> t       tb     )
     6.46171465E-05    2          21        21   # BR(H -> g       g      )
     3.49277817E-08    2          22        22   # BR(H -> gam     gam    )
     2.43111255E-08    2          23        22   # BR(H -> Z       gam    )
     1.30060007E-06    2          24       -24   # BR(H -> W+      W-     )
     6.43373507E-07    2          23        23   # BR(H -> Z       Z      )
     4.81597251E-06    2          25        25   # BR(H -> h       h      )
     3.99525000E-03    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     2.32266595E-02    2     1000024  -1000037   # BR(H -> ~chi_1+ ~chi_2-)
     2.32266595E-02    2     1000037  -1000024   # BR(H -> ~chi_2+ ~chi_1-)
     2.45957207E-03    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     7.15125540E-04    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     8.28672802E-05    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     2.76063972E-04    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     7.15390588E-03    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     7.66270332E-03    2     1000022   1000035   # BR(H -> ~chi_10 ~chi_40)
     9.69301726E-03    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     1.59959914E-02    2     1000023   1000035   # BR(H -> ~chi_20 ~chi_40)
     6.26225088E-08    2     1000025   1000035   # BR(H -> ~chi_30 ~chi_40)
     1.25387156E-07    2     1000011  -1000011   # BR(H -> ~e_L-   ~e_L+  )
     7.87316580E-08    2     2000011  -2000011   # BR(H -> ~e_R-   ~e_R+  )
     1.25387156E-07    2     1000013  -1000013   # BR(H -> ~mu_L-  ~mu_L+ )
     7.87316580E-08    2     2000013  -2000013   # BR(H -> ~mu_R-  ~mu_R+ )
     1.26131857E-06    2     1000015  -1000015   # BR(H -> ~tau_1- ~tau_1+)
     2.31337281E-07    2     2000015  -2000015   # BR(H -> ~tau_2- ~tau_2+)
     3.06504043E-07    2     1000015  -2000015   # BR(H -> ~tau_1- ~tau_2+)
     3.06504043E-07    2     2000015  -1000015   # BR(H -> ~tau_2- ~tau_1+)
     6.52970168E-07    2     1000012  -1000012   # BR(H -> ~nu_eL  ~nu_eL*   )
     6.52970168E-07    2     1000014  -1000014   # BR(H -> ~nu_muL ~nu_muL*  )
     6.52970168E-07    2     1000016  -1000016   # BR(H -> ~nu_tauL ~nu_tauL*)
#
#         PDG            Width
DECAY        36     5.03390139E+01   # A decays
#          BR         NDA      ID1       ID2
     7.89253757E-01    2           5        -5   # BR(A -> b       bb     )
     1.15182614E-01    2         -15        15   # BR(A -> tau+    tau-   )
     4.07213530E-04    2         -13        13   # BR(A -> mu+     mu-    )
     2.79789944E-04    2           3        -3   # BR(A -> s       sb     )
     5.60322634E-09    2           4        -4   # BR(A -> c       cb     )
     3.92832434E-04    2           6        -6   # BR(A -> t       tb     )
     8.40538408E-05    2          21        21   # BR(A -> g       g      )
     1.36763129E-08    2          22        22   # BR(A -> gam     gam    )
     3.39010947E-08    2          23        22   # BR(A -> Z       gam    )
     1.28349798E-06    2          23        25   # BR(A -> Z       h      )
     4.42177957E-03    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     2.30055216E-02    2     1000024  -1000037   # BR(A -> ~chi_1+ ~chi_2-)
     2.30055216E-02    2     1000037  -1000024   # BR(A -> ~chi_2+ ~chi_1-)
     2.85441711E-03    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     7.22126695E-04    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     1.69715735E-04    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     1.90836556E-04    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     9.36517112E-03    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     1.68599510E-02    2     1000022   1000035   # BR(A -> ~chi_10 ~chi_40)
     7.19380290E-03    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
     6.58217140E-03    2     1000023   1000035   # BR(A -> ~chi_20 ~chi_40)
     2.68724846E-05    2     1000025   1000035   # BR(A -> ~chi_30 ~chi_40)
     2.57123132E-07    2     1000015  -2000015   # BR(A -> ~tau_1- ~tau_2+)
     2.57123132E-07    2    -1000015   2000015   # BR(A -> ~tau_1+ ~tau_2-)
#
#         PDG            Width
DECAY        37     4.81856903E+01   # H+ decays
#          BR         NDA      ID1       ID2
     1.27447476E-03    2           4        -5   # BR(H+ -> c       bb     )
     1.20725244E-01    2         -15        16   # BR(H+ -> tau+    nu_tau )
     4.26808780E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     1.15020669E-05    2           2        -5   # BR(H+ -> u       bb     )
     1.46227792E-05    2           2        -3   # BR(H+ -> u       sb     )
     2.87570589E-04    2           4        -3   # BR(H+ -> c       sb     )
     7.79686258E-01    2           6        -5   # BR(H+ -> t       bb     )
     1.36136542E-06    2          24        25   # BR(H+ -> W+      h      )
     1.54452902E-11    2          24        36   # BR(H+ -> W+      A      )
     6.12445322E-05    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     3.70840145E-04    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     2.24129029E-02    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
     2.45749660E-02    2     1000024   1000035   # BR(H+ -> ~chi_1+ ~chi_40)
     2.63655171E-02    2     1000037   1000022   # BR(H+ -> ~chi_2+ ~chi_10)
     2.37283822E-02    2     1000037   1000023   # BR(H+ -> ~chi_2+ ~chi_20)
     5.60950498E-05    2     1000037   1000025   # BR(H+ -> ~chi_2+ ~chi_30)
     6.83863825E-07    2    -1000011   1000012   # BR(H+ -> ~e_L+   ~nu_eL )
     6.83863825E-07    2    -1000013   1000014   # BR(H+ -> ~mu_L+  ~nu_muL)
     1.63506308E-07    2    -1000015   1000016   # BR(H+ -> ~tau_1+ ~nu_tauL)
     6.78650278E-07    2    -2000015   1000016   # BR(H+ -> ~tau_2+ ~nu_tauL)
#

DECAY 1000024  6.501623E-05  # ~1+
 3.718642E-02 3   -11 1000012  #  E,~ne1 
 3.718642E-02 3   -13 1000014  #  M,~nm1 
 9.256271E-01 3   -15 1000016  #  L,~nl1 

DECAY -1000024  6.501623E-05  # ~1-
 9.256271E-01 3   15 -1000016  #  l,~Nl1 
 3.718642E-02 3   13 -1000014  #  m,~Nm1 
 3.718642E-02 3   11 -1000012  #  e,~Ne1 

DECAY 1000037  1.365766E+01  # ~2+
 1.049917E-01 3   23 1000024  #  Z,~1+ 
 1.039812E-01 3   25 1000024  #  h,~1+ 
 9.517762E-02 3   24 1000022  #  W+,~o1 
 1.084987E-01 3   24 1000023  #  W+,~o2 
 8.808190E-03 3   24 1000025  #  W+,~o3 
 9.746842E-02 3   12 -1000011  #  ne,~EL 
 9.746842E-02 3   14 -1000013  #  nm,~ML 
 4.727501E-02 3   16 -1000015  #  nl,~L1 
 4.529207E-02 3   16 -2000015  #  nl,~L2 
 4.644468E-05 3   -11 1000012  #  E,~ne1 
 9.850608E-02 3   -11 2000012  #  E,~ne2 
 4.644468E-05 3   -13 1000014  #  M,~nm1 
 9.850608E-02 3   -13 2000014  #  M,~nm2 
 4.351329E-05 3   -15 1000016  #  L,~nl1 
 9.389014E-02 3   -15 2000016  #  L,~nl2 

DECAY -1000037  1.365766E+01  # ~2-
 9.389014E-02 3   15 -2000016  #  l,~Nl2 
 4.351329E-05 3   15 -1000016  #  l,~Nl1 
 9.850608E-02 3   13 -2000014  #  m,~Nm2 
 4.644468E-05 3   13 -1000014  #  m,~Nm1 
 9.850608E-02 3   11 -2000012  #  e,~Ne2 
 4.644468E-05 3   11 -1000012  #  e,~Ne1 
 4.529207E-02 3   2000015 -16  #  ~l2,Nl 
 4.727501E-02 3   1000015 -16  #  ~l1,Nl 
 9.746842E-02 3   1000013 -14  #  ~mL,Nm 
 9.746842E-02 3   1000011 -12  #  ~eL,Ne 
 8.808190E-03 3   -24 1000025  #  W-,~o3 
 1.084987E-01 3   -24 1000023  #  W-,~o2 
 9.517762E-02 3   -24 1000022  #  W-,~o1 
 1.039812E-01 3   25 -1000024  #  h,~1- 
 1.049917E-01 3   23 -1000024  #  Z,~1- 

DECAY 1000022  7.972336E-06  # ~o1
 1.708657E-01 3   -12 1000012  #  Ne,~ne1 
 1.708657E-01 3   12 -1000012  #  ne,~Ne1 
 1.708657E-01 3   -14 1000014  #  Nm,~nm1 
 1.708657E-01 3   14 -1000014  #  nm,~Nm1 
 1.582685E-01 3   -16 1000016  #  Nl,~nl1 
 1.582685E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  2.823880E-06  # ~o2
 1.707347E-01 3   -12 1000012  #  Ne,~ne1 
 1.707347E-01 3   12 -1000012  #  ne,~Ne1 
 1.707347E-01 3   -14 1000014  #  Nm,~nm1 
 1.707347E-01 3   14 -1000014  #  nm,~Nm1 
 1.585305E-01 3   -16 1000016  #  Nl,~nl1 
 1.585305E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  5.955134E-01  # ~o3
 2.990703E-01 3   -24 1000024  #  W-,~1+ 
 2.990703E-01 3   24 -1000024  #  W+,~1- 
 4.144211E-02 3   23 1000022  #  Z,~o1 
 1.525211E-01 3   25 1000022  #  h,~o1 
 1.940893E-01 3   23 1000023  #  Z,~o2 
 1.342629E-02 3   25 1000023  #  h,~o2 
 6.482892E-05 3   -12 1000012  #  Ne,~ne1 
 6.482892E-05 3   12 -1000012  #  ne,~Ne1 
 6.482892E-05 3   -14 1000014  #  Nm,~nm1 
 6.482892E-05 3   14 -1000014  #  nm,~Nm1 
 6.062597E-05 3   -16 1000016  #  Nl,~nl1 
 6.062597E-05 3   16 -1000016  #  nl,~Nl1 

DECAY 1000035  1.365811E+01  # ~o4
 1.072449E-01 3   -24 1000024  #  W-,~1+ 
 1.072449E-01 3   24 -1000024  #  W+,~1- 
 2.742529E-02 3   23 1000022  #  Z,~o1 
 6.552680E-02 3   25 1000022  #  h,~o1 
 7.655376E-02 3   23 1000023  #  Z,~o2 
 2.871909E-02 3   25 1000023  #  h,~o2 
 1.010119E-03 3   23 1000025  #  Z,~o3 
 7.491071E-03 3   25 1000025  #  h,~o3 
 4.746365E-02 3   -11 1000011  #  E,~eL 
 4.746365E-02 3   11 -1000011  #  e,~EL 
 9.766063E-06 3   -11 2000011  #  E,~eR 
 9.766063E-06 3   11 -2000011  #  e,~ER 
 4.746365E-02 3   -13 1000013  #  M,~mL 
 4.746365E-02 3   13 -1000013  #  m,~ML 
 9.766063E-06 3   -13 2000013  #  M,~mR 
 9.766063E-06 3   13 -2000013  #  m,~MR 
 2.299974E-02 3   -15 1000015  #  L,~l1 
 2.299974E-02 3   15 -1000015  #  l,~L1 
 2.210046E-02 3   -15 2000015  #  L,~l2 
 2.210046E-02 3   15 -2000015  #  l,~L2 
 2.383533E-05 3   -12 1000012  #  Ne,~ne1 
 2.383533E-05 3   12 -1000012  #  ne,~Ne1 
 5.055481E-02 3   -12 2000012  #  Ne,~ne2 
 5.055481E-02 3   12 -2000012  #  ne,~Ne2 
 2.383533E-05 3   -14 1000014  #  Nm,~nm1 
 2.383533E-05 3   14 -1000014  #  nm,~Nm1 
 5.055481E-02 3   -14 2000014  #  Nm,~nm2 
 5.055481E-02 3   14 -2000014  #  nm,~Nm2 
 2.231784E-05 3   -16 1000016  #  Nl,~nl1 
 2.231784E-05 3   16 -1000016  #  nl,~Nl1 
 4.816544E-02 3   -16 2000016  #  Nl,~nl2 
 4.816544E-02 3   16 -2000016  #  nl,~Nl2 

DECAY 1000021  9.877272E+00  # ~g
 6.289870E-02 3   -2 1000002  #  U,~uL 
 6.289870E-02 3   2 -1000002  #  u,~UL 
 6.269298E-02 3   -2 2000002  #  U,~uR 
 6.269298E-02 3   2 -2000002  #  u,~UR 
 6.200578E-02 3   -1 1000001  #  D,~dL 
 6.200578E-02 3   1 -1000001  #  d,~DL 
 6.240288E-02 3   -1 2000001  #  D,~dR 
 6.240288E-02 3   1 -2000001  #  d,~DR 
 6.289782E-02 3   -4 1000004  #  C,~cL 
 6.289782E-02 3   4 -1000004  #  c,~CL 
 6.269324E-02 3   -4 2000004  #  C,~cR 
 6.269324E-02 3   4 -2000004  #  c,~CR 
 6.202207E-02 3   -3 1000003  #  S,~sL 
 6.202207E-02 3   3 -1000003  #  s,~SL 
 6.238653E-02 3   -3 2000003  #  S,~sR 
 6.238653E-02 3   3 -2000003  #  s,~SR 

DECAY 1000011  7.800983E-02  # ~eL
 4.699161E-02 3   12 -1000024  #  ne,~1- 
 1.349493E-03 3   11 1000022  #  e,~o1 
 1.348612E-02 3   11 1000023  #  e,~o2 
 8.196051E-01 3   11 1000025  #  e,~o3 
 1.185677E-01 3   -24 1000012  #  W-,~ne1 

DECAY -1000011  7.800983E-02  # ~EL
 1.185677E-01 3   24 -1000012  #  W+,~Ne1 
 8.196051E-01 3   -11 1000025  #  E,~o3 
 1.348612E-02 3   -11 1000023  #  E,~o2 
 1.349493E-03 3   -11 1000022  #  E,~o1 
 4.699161E-02 3   1000024 -12  #  ~1+,Ne 

DECAY 2000011  2.741467E-01  # ~eR
 1.455187E-01 3   11 1000022  #  e,~o1 
 2.234377E-02 3   11 1000023  #  e,~o2 
 8.321375E-01 3   11 1000025  #  e,~o3 

DECAY -2000011  2.741467E-01  # ~ER
 8.321375E-01 3   -11 1000025  #  E,~o3 
 2.234377E-02 3   -11 1000023  #  E,~o2 
 1.455187E-01 3   -11 1000022  #  E,~o1 

DECAY 1000013  7.800983E-02  # ~mL
 4.699161E-02 3   14 -1000024  #  nm,~1- 
 1.349493E-03 3   13 1000022  #  m,~o1 
 1.348612E-02 3   13 1000023  #  m,~o2 
 8.196051E-01 3   13 1000025  #  m,~o3 
 1.185677E-01 3   -24 1000014  #  W-,~nm1 

DECAY -1000013  7.800983E-02  # ~ML
 1.185677E-01 3   24 -1000014  #  W+,~Nm1 
 8.196051E-01 3   -13 1000025  #  M,~o3 
 1.348612E-02 3   -13 1000023  #  M,~o2 
 1.349493E-03 3   -13 1000022  #  M,~o1 
 4.699161E-02 3   1000024 -14  #  ~1+,Nm 

DECAY 2000013  2.741467E-01  # ~mR
 1.455187E-01 3   13 1000022  #  m,~o1 
 2.234377E-02 3   13 1000023  #  m,~o2 
 8.321375E-01 3   13 1000025  #  m,~o3 

DECAY -2000013  2.741467E-01  # ~MR
 8.321375E-01 3   -13 1000025  #  M,~o3 
 2.234377E-02 3   -13 1000023  #  M,~o2 
 1.455187E-01 3   -13 1000022  #  M,~o1 

DECAY 1000015  2.899803E+00  # ~l1
 3.240299E-01 3   16 -1000024  #  nl,~1- 
 3.887581E-01 3   15 1000022  #  l,~o1 
 2.434277E-01 3   15 1000023  #  l,~o2 
 4.237453E-02 3   15 1000025  #  l,~o3 
 1.409672E-03 3   -24 1000016  #  W-,~nl1 

DECAY -1000015  2.899803E+00  # ~L1
 1.409672E-03 3   24 -1000016  #  W+,~Nl1 
 4.237453E-02 3   -15 1000025  #  L,~o3 
 2.434277E-01 3   -15 1000023  #  L,~o2 
 3.887581E-01 3   -15 1000022  #  L,~o1 
 3.240299E-01 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  2.955424E+00  # ~l2
 2.955920E-01 3   16 -1000024  #  nl,~1- 
 2.783623E-01 3   15 1000022  #  l,~o1 
 3.418176E-01 3   15 1000023  #  l,~o2 
 8.244281E-02 3   15 1000025  #  l,~o3 
 1.785400E-03 3   -24 1000016  #  W-,~nl1 

DECAY -2000015  2.955424E+00  # ~L2
 1.785400E-03 3   24 -1000016  #  W+,~Nl1 
 8.244281E-02 3   -15 1000025  #  L,~o3 
 3.418176E-01 3   -15 1000023  #  L,~o2 
 2.783623E-01 3   -15 1000022  #  L,~o1 
 2.955920E-01 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  0.000000E+00  # ~ne1

DECAY -1000012  0.000000E+00  # ~Ne1

DECAY 2000012  1.738677E-01  # ~ne2
 3.848514E-01 3   11 1000024  #  e,~1+ 
 2.470919E-01 3   12 1000022  #  ne,~o1 
 6.849880E-02 3   12 1000023  #  ne,~o2 
 2.474248E-01 3   12 1000025  #  ne,~o3 
 2.419121E-02 3   23 1000012  #  Z,~ne1 
 2.794197E-02 3   25 1000012  #  h,~ne1 

DECAY -2000012  1.738677E-01  # ~Ne2
 2.794197E-02 3   25 -1000012  #  h,~Ne1 
 2.419121E-02 3   23 -1000012  #  Z,~Ne1 
 2.474248E-01 3   -12 1000025  #  Ne,~o3 
 6.849880E-02 3   -12 1000023  #  Ne,~o2 
 2.470919E-01 3   -12 1000022  #  Ne,~o1 
 3.848514E-01 3   -11 -1000024  #  E,~1- 

DECAY 1000014  0.000000E+00  # ~nm1

DECAY -1000014  0.000000E+00  # ~Nm1

DECAY 2000014  1.738677E-01  # ~nm2
 3.848514E-01 3   13 1000024  #  m,~1+ 
 2.470919E-01 3   14 1000022  #  nm,~o1 
 6.849880E-02 3   14 1000023  #  nm,~o2 
 2.474248E-01 3   14 1000025  #  nm,~o3 
 2.419121E-02 3   23 1000014  #  Z,~nm1 
 2.794197E-02 3   25 1000014  #  h,~nm1 

DECAY -2000014  1.738677E-01  # ~Nm2
 2.794197E-02 3   25 -1000014  #  h,~Nm1 
 2.419121E-02 3   23 -1000014  #  Z,~Nm1 
 2.474248E-01 3   -14 1000025  #  Nm,~o3 
 6.849880E-02 3   -14 1000023  #  Nm,~o2 
 2.470919E-01 3   -14 1000022  #  Nm,~o1 
 3.848514E-01 3   -13 -1000024  #  M,~1- 

DECAY 1000016  9.718214E-23  # ~nl1
 4.862341E-01 4   14 16 -1000014  #  nm,nl,~Nm1 
 1.376594E-02 4   -14 16 1000014  #  Nm,nl,~nm1 
 4.862341E-01 4   12 16 -1000012  #  ne,nl,~Ne1 
 1.376594E-02 4   -12 16 1000012  #  Ne,nl,~ne1 

DECAY -1000016  9.718214E-23  # ~Nl1
 1.376594E-02 4   12 -16 -1000012  #  ne,Nl,~Ne1 
 4.862341E-01 4   1000012 -12 -16  #  ~ne1,Ne,Nl 
 1.376594E-02 4   14 -16 -1000014  #  nm,Nl,~Nm1 
 4.862341E-01 4   1000014 -14 -16  #  ~nm1,Nm,Nl 

DECAY 2000016  1.962451E+00  # ~nl2
 9.389248E-01 3   15 1000024  #  l,~1+ 
 2.269428E-02 3   16 1000022  #  nl,~o1 
 6.311851E-03 3   16 1000023  #  nl,~o2 
 2.739936E-02 3   16 1000025  #  nl,~o3 
 2.174494E-03 3   23 1000016  #  Z,~nl1 
 2.495185E-03 3   25 1000016  #  h,~nl1 

DECAY -2000016  1.962451E+00  # ~Nl2
 2.495185E-03 3   25 -1000016  #  h,~Nl1 
 2.174494E-03 3   23 -1000016  #  Z,~Nl1 
 2.739936E-02 3   -16 1000025  #  Nl,~o3 
 6.311851E-03 3   -16 1000023  #  Nl,~o2 
 2.269428E-02 3   -16 1000022  #  Nl,~o1 
 9.389248E-01 3   -15 -1000024  #  L,~1- 

DECAY 1000002  2.094689E+01  # ~uL
 2.098657E-02 3   1 1000024  #  d,~1+ 
 6.373389E-01 3   1 1000037  #  d,~2+ 
 1.749397E-03 3   2 1000022  #  u,~o1 
 1.074484E-03 3   2 1000023  #  u,~o2 
 1.790404E-02 3   2 1000025  #  u,~o3 
 3.209464E-01 3   2 1000035  #  u,~o4 

DECAY -1000002  2.094689E+01  # ~UL
 3.209464E-01 3   -2 1000035  #  U,~o4 
 1.790404E-02 3   -2 1000025  #  U,~o3 
 1.074484E-03 3   -2 1000023  #  U,~o2 
 1.749397E-03 3   -2 1000022  #  U,~o1 
 6.373389E-01 3   -1 -1000037  #  D,~2- 
 2.098657E-02 3   -1 -1000024  #  D,~1- 

DECAY 2000002  4.489037E+00  # ~uR
 8.647556E-09 3   1 1000024  #  d,~1+ 
 1.164727E-09 3   1 1000037  #  d,~2+ 
 2.451944E-02 3   2 1000022  #  u,~o1 
 3.986741E-03 3   2 1000023  #  u,~o2 
 9.713582E-01 3   2 1000025  #  u,~o3 
 1.356252E-04 3   2 1000035  #  u,~o4 

DECAY -2000002  4.489037E+00  # ~UR
 1.356252E-04 3   -2 1000035  #  U,~o4 
 9.713582E-01 3   -2 1000025  #  U,~o3 
 3.986741E-03 3   -2 1000023  #  U,~o2 
 2.451944E-02 3   -2 1000022  #  U,~o1 
 1.164727E-09 3   -1 -1000037  #  D,~2- 
 8.647556E-09 3   -1 -1000024  #  D,~1- 

DECAY 1000001  2.085405E+01  # ~dL
 1.115179E-03 3   2 -1000024  #  u,~1- 
 6.559636E-01 3   2 -1000037  #  u,~2- 
 6.112610E-03 3   1 1000022  #  d,~o1 
 2.273264E-03 3   1 1000023  #  d,~o2 
 8.976327E-03 3   1 1000025  #  d,~o3 
 3.255589E-01 3   1 1000035  #  d,~o4 

DECAY -1000001  2.085405E+01  # ~DL
 3.255589E-01 3   -1 1000035  #  D,~o4 
 8.976327E-03 3   -1 1000025  #  D,~o3 
 2.273264E-03 3   -1 1000023  #  D,~o2 
 6.112610E-03 3   -1 1000022  #  D,~o1 
 6.559636E-01 3   1000037 -2  #  ~2+,U 
 1.115179E-03 3   1000024 -2  #  ~1+,U 

DECAY 2000001  1.138035E+00  # ~dR
 4.430848E-04 3   2 -1000024  #  u,~1- 
 8.894077E-03 3   2 -1000037  #  u,~2- 
 2.473319E-02 3   1 1000022  #  d,~o1 
 3.928431E-03 3   1 1000023  #  d,~o2 
 9.574540E-01 3   1 1000025  #  d,~o3 
 4.547310E-03 3   1 1000035  #  d,~o4 

DECAY -2000001  1.138035E+00  # ~DR
 4.547310E-03 3   -1 1000035  #  D,~o4 
 9.574540E-01 3   -1 1000025  #  D,~o3 
 3.928431E-03 3   -1 1000023  #  D,~o2 
 2.473319E-02 3   -1 1000022  #  D,~o1 
 8.894077E-03 3   1000037 -2  #  ~2+,U 
 4.430848E-04 3   1000024 -2  #  ~1+,U 

DECAY 1000004  2.098188E+01  # ~cL
 2.259367E-02 3   3 1000024  #  s,~1+ 
 6.362753E-01 3   3 1000037  #  s,~2+ 
 1.759397E-03 3   4 1000022  #  c,~o1 
 1.086757E-03 3   4 1000023  #  c,~o2 
 1.787443E-02 3   4 1000025  #  c,~o3 
 3.204102E-01 3   4 1000035  #  c,~o4 

DECAY -1000004  2.098188E+01  # ~CL
 3.204102E-01 3   -4 1000035  #  C,~o4 
 1.787443E-02 3   -4 1000025  #  C,~o3 
 1.086757E-03 3   -4 1000023  #  C,~o2 
 1.759397E-03 3   -4 1000022  #  C,~o1 
 6.362753E-01 3   -3 -1000037  #  S,~2- 
 2.259367E-02 3   -3 -1000024  #  S,~1- 

DECAY 2000004  4.490148E+00  # ~cR
 1.105001E-04 3   3 1000024  #  s,~1+ 
 1.488123E-05 3   3 1000037  #  s,~2+ 
 2.456378E-02 3   4 1000022  #  c,~o1 
 4.045795E-03 3   4 1000023  #  c,~o2 
 9.711219E-01 3   4 1000025  #  c,~o3 
 1.431204E-04 3   4 1000035  #  c,~o4 

DECAY -2000004  4.490148E+00  # ~CR
 1.431204E-04 3   -4 1000035  #  C,~o4 
 9.711219E-01 3   -4 1000025  #  C,~o3 
 4.045795E-03 3   -4 1000023  #  C,~o2 
 2.456378E-02 3   -4 1000022  #  C,~o1 
 1.488123E-05 3   -3 -1000037  #  S,~2- 
 1.105001E-04 3   -3 -1000024  #  S,~1- 

DECAY 1000003  1.964661E+01  # ~sL
 5.459563E-04 3   4 -1000024  #  c,~1- 
 6.530807E-01 3   4 -1000037  #  c,~2- 
 5.351061E-03 3   3 1000022  #  s,~o1 
 4.016498E-03 3   3 1000023  #  s,~o2 
 1.287374E-02 3   3 1000025  #  s,~o3 
 3.241320E-01 3   3 1000035  #  s,~o4 

DECAY -1000003  1.964661E+01  # ~SL
 3.241320E-01 3   -3 1000035  #  S,~o4 
 1.287374E-02 3   -3 1000025  #  S,~o3 
 4.016498E-03 3   -3 1000023  #  S,~o2 
 5.351061E-03 3   -3 1000022  #  S,~o1 
 6.530807E-01 3   1000037 -4  #  ~2+,C 
 5.459563E-04 3   1000024 -4  #  ~1+,C 

DECAY 2000003  2.448839E+00  # ~sR
 1.959926E-02 3   4 -1000024  #  c,~1- 
 3.505528E-01 3   4 -1000037  #  c,~2- 
 3.515268E-02 3   3 1000022  #  s,~o1 
 2.436297E-03 3   3 1000023  #  s,~o2 
 4.182427E-01 3   3 1000025  #  s,~o3 
 1.740162E-01 3   3 1000035  #  s,~o4 

DECAY -2000003  2.448839E+00  # ~SR
 1.740162E-01 3   -3 1000035  #  S,~o4 
 4.182427E-01 3   -3 1000025  #  S,~o3 
 2.436297E-03 3   -3 1000023  #  S,~o2 
 3.515268E-02 3   -3 1000022  #  S,~o1 
 3.505528E-01 3   1000037 -4  #  ~2+,C 
 1.959926E-02 3   1000024 -4  #  ~1+,C 

DECAY 1000006  1.068528E+02  # ~t1
 3.735125E-01 3   5 1000024  #  b,~1+ 
 3.935567E-02 3   5 1000037  #  b,~2+ 
 1.865719E-01 3   6 1000022  #  t,~o1 
 2.003735E-01 3   6 1000023  #  t,~o2 
 2.880666E-02 3   6 1000025  #  t,~o3 
 2.134618E-02 3   6 1000035  #  t,~o4 
 1.500335E-01 3   6 1000021  #  t,~g 

DECAY -1000006  1.068528E+02  # ~T1
 1.500335E-01 3   -6 1000021  #  T,~g 
 2.134618E-02 3   -6 1000035  #  T,~o4 
 2.880666E-02 3   -6 1000025  #  T,~o3 
 2.003735E-01 3   -6 1000023  #  T,~o2 
 1.865719E-01 3   -6 1000022  #  T,~o1 
 3.935567E-02 3   -5 -1000037  #  B,~2- 
 3.735125E-01 3   -5 -1000024  #  B,~1- 

DECAY 2000006  1.283503E+02  # ~t2
 2.464506E-01 3   5 1000024  #  b,~1+ 
 1.401792E-01 3   5 1000037  #  b,~2+ 
 1.278074E-01 3   6 1000022  #  t,~o1 
 1.543349E-01 3   6 1000023  #  t,~o2 
 4.171689E-02 3   6 1000025  #  t,~o3 
 7.309576E-02 3   6 1000035  #  t,~o4 
 1.646892E-01 3   6 1000021  #  t,~g 
 4.896154E-02 3   23 1000006  #  Z,~t1 
 2.764383E-03 3   25 1000006  #  h,~t1 

DECAY -2000006  1.283503E+02  # ~T2
 2.764383E-03 3   25 -1000006  #  h,~T1 
 4.896154E-02 3   23 -1000006  #  Z,~T1 
 1.646892E-01 3   -6 1000021  #  T,~g 
 7.309576E-02 3   -6 1000035  #  T,~o4 
 4.171689E-02 3   -6 1000025  #  T,~o3 
 1.543349E-01 3   -6 1000023  #  T,~o2 
 1.278074E-01 3   -6 1000022  #  T,~o1 
 1.401792E-01 3   -5 -1000037  #  B,~2- 
 2.464506E-01 3   -5 -1000024  #  B,~1- 

DECAY 1000005  1.138534E+02  # ~b1
 3.239273E-01 3   6 -1000024  #  t,~1- 
 8.531430E-02 3   6 -1000037  #  t,~2- 
 1.715398E-01 3   5 1000022  #  b,~o1 
 1.262220E-01 3   5 1000023  #  b,~o2 
 3.803872E-03 3   5 1000025  #  b,~o3 
 4.030784E-02 3   5 1000035  #  b,~o4 
 2.081320E-01 3   5 1000021  #  b,~g 
 4.075285E-02 3   -24 1000006  #  W-,~t1 

DECAY -1000005  1.138534E+02  # ~B1
 4.075285E-02 3   24 -1000006  #  W+,~T1 
 2.081320E-01 3   -5 1000021  #  B,~g 
 4.030784E-02 3   -5 1000035  #  B,~o4 
 3.803872E-03 3   -5 1000025  #  B,~o3 
 1.262220E-01 3   -5 1000023  #  B,~o2 
 1.715398E-01 3   -5 1000022  #  B,~o1 
 8.531430E-02 3   1000037 -6  #  ~2+,T 
 3.239273E-01 3   1000024 -6  #  ~1+,T 

DECAY 2000005  1.184029E+02  # ~b2
 3.023256E-01 3   6 -1000024  #  t,~1- 
 1.111818E-01 3   6 -1000037  #  t,~2- 
 1.223602E-01 3   5 1000022  #  b,~o1 
 1.441121E-01 3   5 1000023  #  b,~o2 
 1.435119E-02 3   5 1000025  #  b,~o3 
 5.301754E-02 3   5 1000035  #  b,~o4 
 2.019649E-01 3   5 1000021  #  b,~g 
 5.068661E-02 3   -24 1000006  #  W-,~t1 

DECAY -2000005  1.184029E+02  # ~B2
 5.068661E-02 3   24 -1000006  #  W+,~T1 
 2.019649E-01 3   -5 1000021  #  B,~g 
 5.301754E-02 3   -5 1000035  #  B,~o4 
 1.435119E-02 3   -5 1000025  #  B,~o3 
 1.441121E-01 3   -5 1000023  #  B,~o2 
 1.223602E-01 3   -5 1000022  #  B,~o1 
 1.111818E-01 3   1000037 -6  #  ~2+,T 
 3.023256E-01 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.2801E-01   3    25    21   21 # h-gluon-gluon
   1.6578E-07   3    35    24    24 # H-W-W
   1.6578E-07   3    35    23    23 # H-Z-Z
   3.8496E-02   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   5.0073E-02   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   1.6578E-07   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0417E+00     0.0000E+00   3    25     5    5 # h-b-b
   9.9998E-01     0.0000E+00   3    25     6    6 # h-t-t
   1.0418E+00     0.0000E+00   3    25    15   15 # h-l-l
   2.5644E+03     0.0000E+00   3    35     5    5 # H-b-b
   4.0290E-04     0.0000E+00   3    35     6    6 # H-t-t
   2.5858E+03     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     2.5645E+03   3    36     5    5 # A-b-b
   0.0000E+00     3.8672E-04   3    36     6    6 # A-t-t
   0.0000E+00     2.5858E+03   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1         392                  # channel id number
    1           2           1                  # HBresult      
    1           3  0.53376333803472154         # obsratio  
    1           4           1                  # ncombined
    1           5 ||(p p-bar)->V (h1)/VBF-> (b b-bar)+... where h1 is SM-like ([hep-ex] arXiv:1107.5518 (TEVNPHWG))|| # text description of channel
#


==> anc/HD_bestfit_output.txt <==
% micrOMEGAs output for HD_bestfit.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=6.2729e+01 | msn2=4.3028e+02 | sinth=1.4157e-02
ml3=4.3504e+02 | anl=1.4787e+01 | mn3=6.3018e+01
msn1m=6.1964e+01 | msn2m=4.2024e+02 | sinthm=1.4628e-02
ml2=4.2511e+02 | anm=1.4567e+01 | mn2=6.2261e+01

msneu1=6.27287716e+01
msneu2=4.30279957e+02
sinth=1.41571984e-02
msneu1m=6.19635808e+01
msneu2m=4.20243989e+02
sinthm=1.46279507e-02
tanbeta=5.09244271e+01
mu=1.51089743e+02
M2=7.06479650e+02
At=-4.87794300e+03
M_A=1.08194633e+03
MQ3=2.87111626e+03

mu_md=4.98567948e-01
ms_md=1.89874575e+01
sigmapiN=4.42164926e+01
sigma_s=2.56183654e+01
rho_DM=3.03237764e-01
v0=2.29495788e+02
vesc=5.59203760e+02
mt=1.73424675e+02
mb_mb=4.31131333e+00
alphaS_mZ=1.17966746e-01


=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   127.56 3.18E-03
    H  1081.94 5.22E+01
   H3  1081.95 5.22E+01
   H+  1085.50 5.06E+01

Masses of odd sector Particles:
~ne1 : MSne1 =    62.0 || ~nm1 : MSnm1 =    62.0 || ~nl1 : MSnl1 =    62.7 
~o1  : MNE1  =   144.9 || ~1+  : MC1   =   152.9 || ~o2  : MNE2  =   160.4 
~o3  : MNE3  =   350.2 || ~ne2 : MSne2 =   420.2 || ~nm2 : MSnm2 =   420.2 
~l1  : MSl1  =   420.8 || ~eR  : MSeR  =   427.4 || ~mR  : MSmR  =   427.4 
~eL  : MSeL  =   427.5 || ~mL  : MSmL  =   427.5 || ~nl2 : MSnl2 =   430.3 
~l2  : MSl2  =   453.2 || ~2+  : MC2   =   730.3 || ~o4  : MNE4  =   730.3 
~uL  : MSuL  =  2098.5 || ~cL  : MScL  =  2098.5 || ~uR  : MSuR  =  2098.8 
~cR  : MScR  =  2098.8 || ~dR  : MSdR  =  2099.3 || ~sR  : MSsR  =  2099.3 
~dL  : MSdL  =  2099.9 || ~sL  : MSsL  =  2099.9 || ~g   : MSG   =  2293.6 
~t1  : MSt1  =  2741.9 || ~b1  : MSb1  =  2933.9 || ~b2  : MSb2  =  2940.5 
~t2  : MSt2  =  2984.1 || 

==== Calculation of relic density ====
Xf=2.46e+01 || Omega=1.05e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 32% ~ne1 ~Ne1 ->b B 
 32% ~nm1 ~Nm1 ->b B 
 23% ~nl1 ~Nl1 ->b B 
  3% ~ne1 ~Ne1 ->l L 
  3% ~nm1 ~Nm1 ->l L 
  2% ~nl1 ~Nl1 ->l L 
  2% ~ne1 ~Ne1 ->c C 
  2% ~nm1 ~Nm1 ->c C 
  1% ~nl1 ~Nl1 ->c C 


==== Physical Constraints: =====
Omega_h2=1.05402E-01
amu=2.41474E-09


==== Decays =====
Z -> N*x : total width=2.436492E+00
 and Branchings:
6.855663E-02 Z -> ne,Ne
6.855663E-02 Z -> nm,Nm
6.855663E-02 Z -> nl,Nl
3.446885E-02 Z -> e,E
3.446885E-02 Z -> m,M
3.439077E-02 Z -> l,L
1.179226E-01 Z -> u,U
1.520104E-01 Z -> d,D
1.178733E-01 Z -> c,C
1.520096E-01 Z -> s,S
1.511858E-01 Z -> b,B

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.025541, u 0.018622, s 0.027303
neutronFF (new)     d 0.037300, u 0.012716, s 0.027265

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -1.523E-10  [anti: -1.982E-11]
neutron: SI  8.011E-10  [anti: -9.759E-10]
CDM-nucleon cross sections[cm2]:
 proton  SI 9.840E-48  [anti: 1.666E-49]
 neutron SI 2.722E-46  [anti: 4.040E-46]
CDM-Xe cross sections[cm2]:
 SI averaged: 1.071E-46
CDM-Ge cross sections[cm2]:
 SI averaged: 1.036E-46

    Channel          vcs[cm^3/s]
==================================
  ~ne1,~Ne1 -> b B      5.72E-29
  ~ne1,~Ne1 -> l L      5.78E-30
  ~ne1,~Ne1 -> c C      3.29E-30
  ~ne1,~ne1 -> ne ne    9.38E-33
  ~Ne1,~Ne1 -> Ne Ne    9.38E-33
sigmaV = 3.3170226889e-29 (Mcdm=6.19636e+01)

sigmaV_nl  = 1.01350e-42
sigmaV_tau = 1.44366e-30
sigmaV_s   = 1.39961e-32
sigmaV_c   = 8.22834e-31
sigmaV_b   = 1.43009e-29
sigmaV_W   = 0.00000e+00
sigmaV_Z   = 0.00000e+00
sigmaV_h   = 0.00000e+00
sigmaV_top = 0.00000e+00


==> anc/HD_quasimean.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     1.76207260E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     1.32610638E+03   # EWSB scale
         1     3.92262225E+02   #  M_1
         2     7.84524451E+02   #  M_2
         3     2.35357335E+03   #  M_3
        11    -2.18116088E+02   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     2.43892425E+02   #  mu(EWSB)
        26     1.01017938E+03   #  MA_pole
        31     1.74761198E+03   #  M_eL
        32     1.74761198E+03   #  M_muL
        33     1.70392212E+03   #  M_tauL
        34     1.74761198E+03   #  M_eR
        35     1.74761198E+03   #  M_muR
        36     1.70392212E+03   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     1.31894975E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     1.31894975E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     1.31894975E+03   #  M_bR
        50     2.41702235E+02   #  M_ne_R
        51     2.41702235E+02   #  M_nmu_R
        52     2.33039365E+02   #  M_ntau_R
        53     3.52907533E+02   #  A_ne
        54     3.52907533E+02   #  A_nmu
        55     3.62501546E+02   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     1.76207260E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.18734975E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.30676499E+00   # mb(mb)^MSbar
         6     1.73342104E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04800719E+01   # W+
        25     1.15408014E+02   # h
        35     1.01023496E+03   # H
        36     1.01017938E+03   # A
        37     1.01359006E+03   # H+
         5     4.96220751E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.03880346E+03   # ~d_L
   2000001     2.03812726E+03   # ~d_R
   1000002     2.03728838E+03   # ~u_L
   2000002     2.03764011E+03   # ~u_R
   1000003     2.03880346E+03   # ~s_L
   2000003     2.03812726E+03   # ~s_R
   1000004     2.03728838E+03   # ~c_L
   2000004     2.03764011E+03   # ~c_R
   1000005     1.34658220E+03   # ~b_1
   2000005     1.35447998E+03   # ~b_2
   1000006     1.33184919E+03   # ~t_1
   2000006     1.36474758E+03   # ~t_2
   1000011     1.74819940E+03   # ~e_L
   2000011     1.74816867E+03   # ~e_R
   1000013     1.74819940E+03   # ~mu_L
   2000013     1.74816867E+03   # ~mu_R
   1000015     1.70236123E+03   # ~tau_1
   2000015     1.70665557E+03   # ~tau_2
   1000021     2.35175940E+03   # ~g
   1000022     2.35780998E+02   # ~chi_10
   1000023    -2.52349605E+02   # ~chi_20
   1000025     3.99697692E+02   # ~chi_30
   1000035     8.21351990E+02   # ~chi_40
   1000024     2.44999785E+02   # ~chi_1+
   1000037     8.21338749E+02   # ~chi_2+
   1000012     2.39105168E+02   # ~nu_e1
   2000012     1.74678715E+03   # ~nu_e2
   1000014     2.39105168E+02   # ~nu_mu1
   2000014     1.74678715E+03   # ~nu_mu2
   1000016     2.30047835E+02   # ~nu_tau1
   2000016     1.70311625E+03   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     2.60713912E-05   # Delta rho parameter
         2     1.50944345E-10   # g_mu -2
         3     3.46453483E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     1.44944824E+01   # delta mZ^2/mZ^2 (mu^2)
         2     1.54743659E+00   # delta mZ^2/mZ^2 (B.mu)
         3     7.24761021E+00   # delta mt/mt (mu^2)
         4     7.70487173E-01   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     2.02567325E-01   # N_11
  1  2    -9.64938583E-02   # N_12
  1  3     7.04901662E-01   # N_13
  1  4    -6.72881164E-01   # N_14
  2  1     4.60182329E-02   # N_21
  2  2    -4.90673594E-02   # N_22
  2  3    -6.99284377E-01   # N_23
  2  4    -7.11671326E-01   # N_24
  3  1     9.78122795E-01   # N_31
  3  2     3.36306444E-02   # N_32
  3  3    -1.12653506E-01   # N_33
  3  4     1.71621573E-01   # N_34
  4  1     1.11623522E-02   # N_41
  4  2    -9.93554382E-01   # N_42
  4  3    -3.77385012E-02   # N_43
  4  4     1.06305682E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -5.32164456E-02   # U_11
  1  2     9.98583001E-01   # U_12
  2  1     9.98583001E-01   # U_21
  2  2     5.32164456E-02   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -1.50120269E-01   # V_11
  1  2     9.88667742E-01   # V_12
  2  1     9.88667742E-01   # V_21
  2  2     1.50120269E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     4.36137288E-01   # cos(theta_t)
  1  2     8.99880140E-01   # sin(theta_t)
  2  1    -8.99880140E-01   # -sin(theta_t)
  2  2     4.36137288E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.58700911E-01   # cos(theta_b)
  1  2     7.52404885E-01   # sin(theta_b)
  2  1    -7.52404885E-01   # -sin(theta_b)
  2  2     6.58700911E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.04507812E-01   # cos(theta_tau)
  1  2     7.09696233E-01   # sin(theta_tau)
  2  1    -7.09696233E-01   # -sin(theta_tau)
  2  2     7.04507812E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -2.04218203E-02   # cos(theta_ne)
  1  2     9.99791453E-01   # sin(theta_ne)
  2  1    -9.99791453E-01   # -sin(theta_ne)
  2  2    -2.04218203E-02   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -2.04218203E-02   # cos(theta_nmu)
  1  2     9.99791453E-01   # sin(theta_nmu)
  2  1    -9.99791453E-01   # -sin(theta_nmu)
  2  2    -2.04218203E-02   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -2.20562804E-02   # cos(theta_ntau)
  1  2     9.99756731E-01   # sin(theta_ntau)
  2  1    -9.99756731E-01   # -sin(theta_ntau)
  2  2    -2.20562804E-02   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -5.99471697E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  1.32610638E+03  # DRbar Higgs Parameters
     1     2.43892425E+02   # mu(Q)
     2     1.69955333E+01   # tanbeta(Q)
     3     2.44039967E+02   # vev(Q)
     4     1.06646200E+06   # MA^2(Q)
#
BLOCK GAUGE Q=  1.32610638E+03  # The gauge couplings
     1     3.62839728E-01   # gprime(Q) DRbar
     2     6.39915286E-01   # g(Q) DRbar
     3     1.03647911E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  1.32610638E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3    -2.18116088E+02   # A_t(Q) DRbar
#
BLOCK Ad Q=  1.32610638E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  1.32610638E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  1.32610638E+03  # The Yukawa couplings
  3  3     8.46464856E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  1.32610638E+03  # The Yukawa couplings
  3  3     2.41105123E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  1.32610638E+03  # The Yukawa couplings
  3  3     1.74241886E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  1.32610638E+03  # soft SUSY breaking masses at the scale Q
         1     3.92262225E+02   # M_1
         2     7.84524451E+02   # M_2
         3     2.35357335E+03   # M_3
        21     9.54353119E+05   # M^2_Hd
        22    -3.16240118E+04   # M^2_Hu
        31     1.74761198E+03   # M_eL
        32     1.74761198E+03   # M_muL
        33     1.70392212E+03   # M_tauL
        34     1.74761198E+03   # M_eR
        35     1.74761198E+03   # M_muR
        36     1.70392212E+03   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     1.31894975E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     1.31894975E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     1.31894975E+03   # M_bR
        50     2.41702235E+02   # M_ne_R
        51     2.41702235E+02   # M_nmu_R
        52     2.33039365E+02   # M_ntau_R
        53     3.52907533E+02   # A_ne
        54     3.52907533E+02   # A_nmu
        55     3.62501546E+02   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     1.76207260E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.37180583E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     3.47787328E-03   # h decays
#          BR         NDA      ID1       ID2
     7.33626631E-01    2           5        -5   # BR(h -> b       bb     )
     7.14460252E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.52945467E-04    2         -13        13   # BR(h -> mu+     mu-    )
     2.78607576E-04    2           3        -3   # BR(h -> s       sb     )
     3.20390955E-02    2           4        -4   # BR(h -> c       cb     )
     7.42611463E-02    2          21        21   # BR(h -> g       g      )
     1.96034159E-03    2          22        22   # BR(h -> gam     gam    )
     6.69076168E-04    2          22        23   # BR(h -> Z       gam    )
     7.73950670E-02    2          24       -24   # BR(h -> W+      W-     )
     8.07106400E-03    2          23        23   # BR(h -> Z       Z      )
     0.00000000E+00    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     5.62368243E+00   # H decays
#          BR         NDA      ID1       ID2
     7.01987225E-01    2           5        -5   # BR(H -> b       bb     )
     1.07519880E-01    2         -15        15   # BR(H -> tau+    tau-   )
     3.80127891E-04    2         -13        13   # BR(H -> mu+     mu-    )
     2.66576270E-04    2           3        -3   # BR(H -> s       sb     )
     4.24433715E-07    2           4        -4   # BR(H -> c       cb     )
     2.78703227E-02    2           6        -6   # BR(H -> t       tb     )
     6.69431829E-05    2          21        21   # BR(H -> g       g      )
     6.64949603E-07    2          22        22   # BR(H -> gam     gam    )
     4.85576802E-08    2          23        22   # BR(H -> Z       gam    )
     7.86596032E-05    2          24       -24   # BR(H -> W+      W-     )
     3.88555679E-05    2          23        23   # BR(H -> Z       Z      )
     3.75154198E-04    2          25        25   # BR(H -> h       h      )
     2.31301875E-23    2          36        36   # BR(H -> A       A      )
     6.21011597E-19    2          23        36   # BR(H -> Z       A      )
     2.19171577E-02    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     1.94198471E-02    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     2.94885221E-03    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     8.65791825E-04    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     7.03320841E-03    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     3.23775816E-02    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     7.67046330E-02    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     4.93485849E-05    2     1000012  -1000012   # BR(H -> ~nu_eL  ~nu_eL*   )
     4.93485849E-05    2     1000014  -1000014   # BR(H -> ~nu_muL ~nu_muL*  )
     4.93485849E-05    2     1000016  -1000016   # BR(H -> ~nu_tauL ~nu_tauL*)
#
#         PDG            Width
DECAY        36     5.69872483E+00   # A decays
#          BR         NDA      ID1       ID2
     6.92892438E-01    2           5        -5   # BR(A -> b       bb     )
     1.06114334E-01    2         -15        15   # BR(A -> tau+    tau-   )
     3.75154071E-04    2         -13        13   # BR(A -> mu+     mu-    )
     2.63156716E-04    2           3        -3   # BR(A -> s       sb     )
     4.06131990E-07    2           4        -4   # BR(A -> c       cb     )
     2.91138178E-02    2           6        -6   # BR(A -> t       tb     )
     2.11154785E-04    2          21        21   # BR(A -> g       g      )
     9.19934310E-08    2          22        22   # BR(A -> gam     gam    )
     1.22237205E-07    2          23        22   # BR(A -> Z       gam    )
     7.69240271E-05    2          23        25   # BR(A -> Z       h      )
     3.07460440E-02    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     3.07581879E-02    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     3.04432809E-03    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     3.28707393E-03    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     3.19227289E-03    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     6.39934857E-02    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     3.59310077E-02    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
#
#         PDG            Width
DECAY        37     5.28372237E+00   # H+ decays
#          BR         NDA      ID1       ID2
     1.14360274E-03    2           4        -5   # BR(H+ -> c       bb     )
     1.14835353E-01    2         -15        16   # BR(H+ -> tau+    nu_tau )
     4.05986137E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     1.03209379E-05    2           2        -5   # BR(H+ -> u       bb     )
     1.41921226E-05    2           2        -3   # BR(H+ -> u       sb     )
     2.79516063E-04    2           4        -3   # BR(H+ -> c       sb     )
     7.27358914E-01    2           6        -5   # BR(H+ -> t       bb     )
     8.43194176E-05    2          24        25   # BR(H+ -> W+      h      )
     1.14514578E-10    2          24        36   # BR(H+ -> W+      A      )
     2.78339338E-03    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     3.83954577E-03    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     1.49244856E-01    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
#

DECAY 1000024  8.104310E-07  # ~1+
 2.712459E-02 3   -11 1000012  #  E,~ne1 
 2.712459E-02 3   -13 1000014  #  M,~nm1 
 9.457508E-01 3   -15 1000016  #  L,~nl1 

DECAY -1000024  8.104310E-07  # ~1-
 9.457508E-01 3   15 -1000016  #  l,~Nl1 
 2.712459E-02 3   13 -1000014  #  m,~Nm1 
 2.712459E-02 3   11 -1000012  #  e,~Ne1 

DECAY 1000037  6.798722E+00  # ~2+
 2.486481E-01 3   23 1000024  #  Z,~1+ 
 2.491193E-01 3   25 1000024  #  h,~1+ 
 2.240748E-01 3   24 1000022  #  W+,~o1 
 2.525839E-01 3   24 1000023  #  W+,~o2 
 2.501932E-02 3   24 1000025  #  W+,~o3 
 1.742544E-04 3   -11 1000012  #  E,~ne1 
 1.742544E-04 3   -13 1000014  #  M,~nm1 
 2.060878E-04 3   -15 1000016  #  L,~nl1 

DECAY -1000037  6.798722E+00  # ~2-
 2.060878E-04 3   15 -1000016  #  l,~Nl1 
 1.742544E-04 3   13 -1000014  #  m,~Nm1 
 1.742544E-04 3   11 -1000012  #  e,~Ne1 
 2.501932E-02 3   -24 1000025  #  W-,~o3 
 2.525839E-01 3   -24 1000023  #  W-,~o2 
 2.240748E-01 3   -24 1000022  #  W-,~o1 
 2.491193E-01 3   25 -1000024  #  h,~1- 
 2.486481E-01 3   23 -1000024  #  Z,~1- 

DECAY 1000022  4.820321E-08  # ~o1
 4.999999E-01 3   -16 1000016  #  Nl,~nl1 
 4.999999E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  1.330351E-07  # ~o2
 9.640193E-02 3   -12 1000012  #  Ne,~ne1 
 9.640193E-02 3   12 -1000012  #  ne,~Ne1 
 9.640193E-02 3   -14 1000014  #  Nm,~nm1 
 9.640193E-02 3   14 -1000014  #  nm,~Nm1 
 3.071962E-01 3   -16 1000016  #  Nl,~nl1 
 3.071962E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  5.074921E-01  # ~o3
 3.012380E-01 3   -24 1000024  #  W-,~1+ 
 3.012380E-01 3   24 -1000024  #  W+,~1- 
 1.955369E-02 3   23 1000022  #  Z,~o1 
 1.921015E-01 3   25 1000022  #  h,~o1 
 1.820408E-01 3   23 1000023  #  Z,~o2 
 3.355311E-03 3   25 1000023  #  h,~o2 
 7.237313E-05 3   -12 1000012  #  Ne,~ne1 
 7.237313E-05 3   12 -1000012  #  ne,~Ne1 
 7.237313E-05 3   -14 1000014  #  Nm,~nm1 
 7.237313E-05 3   14 -1000014  #  nm,~Nm1 
 9.156001E-05 3   -16 1000016  #  Nl,~nl1 
 9.156001E-05 3   16 -1000016  #  nl,~Nl1 

DECAY 1000035  6.796360E+00  # ~o4
 2.528482E-01 3   -24 1000024  #  W-,~1+ 
 2.528482E-01 3   24 -1000024  #  W+,~1- 
 4.303079E-02 3   23 1000022  #  Z,~o1 
 1.784645E-01 3   25 1000022  #  h,~o1 
 2.025325E-01 3   23 1000023  #  Z,~o2 
 4.513881E-02 3   25 1000023  #  h,~o2 
 2.482575E-03 3   23 1000025  #  Z,~o3 
 2.208724E-02 3   25 1000025  #  h,~o3 
 8.911160E-05 3   -12 1000012  #  Ne,~ne1 
 8.911160E-05 3   12 -1000012  #  ne,~Ne1 
 8.911160E-05 3   -14 1000014  #  Nm,~nm1 
 8.911160E-05 3   14 -1000014  #  nm,~Nm1 
 1.053822E-04 3   -16 1000016  #  Nl,~nl1 
 1.053822E-04 3   16 -1000016  #  nl,~Nl1 

DECAY 1000021  1.101382E+02  # ~g
 1.360372E-02 3   -2 1000002  #  U,~uL 
 1.360372E-02 3   2 -1000002  #  u,~UL 
 1.357548E-02 3   -2 2000002  #  U,~uR 
 1.357548E-02 3   2 -2000002  #  u,~UR 
 1.348227E-02 3   -1 1000001  #  D,~dL 
 1.348227E-02 3   1 -1000001  #  d,~DL 
 1.353639E-02 3   -1 2000001  #  D,~dR 
 1.353639E-02 3   1 -2000001  #  d,~DR 
 1.360335E-02 3   -4 1000004  #  C,~cL 
 1.360335E-02 3   4 -1000004  #  c,~CL 
 1.357580E-02 3   -4 2000004  #  C,~cR 
 1.357580E-02 3   4 -2000004  #  c,~CR 
 1.348364E-02 3   -3 1000003  #  S,~sL 
 1.348364E-02 3   3 -1000003  #  s,~SL 
 1.353502E-02 3   -3 2000003  #  S,~sR 
 1.353502E-02 3   3 -2000003  #  s,~SR 
 8.571830E-02 3   -6 1000006  #  T,~t1 
 8.571830E-02 3   6 -1000006  #  t,~T1 
 1.096458E-01 3   -6 2000006  #  T,~t2 
 1.096458E-01 3   6 -2000006  #  t,~T2 
 9.836967E-02 3   -5 1000005  #  B,~b1 
 9.836967E-02 3   5 -1000005  #  b,~B1 
 9.787057E-02 3   -5 2000005  #  B,~b2 
 9.787057E-02 3   5 -2000005  #  b,~B2 

DECAY 1000011  1.690284E+01  # ~eL
 2.378167E-03 3   12 -1000024  #  ne,~1- 
 5.290823E-01 3   12 -1000037  #  ne,~2- 
 9.027985E-05 3   11 1000022  #  e,~o1 
 2.376557E-04 3   11 1000023  #  e,~o2 
 1.276048E-01 3   11 1000025  #  e,~o3 
 2.586604E-01 3   11 1000035  #  e,~o4 
 8.177673E-02 3   -24 1000012  #  W-,~ne1 
 1.696995E-04 3   -37 1000012  #  H-,~ne1 

DECAY -1000011  1.690284E+01  # ~EL
 1.696995E-04 3   37 -1000012  #  H+,~Ne1 
 8.177673E-02 3   24 -1000012  #  W+,~Ne1 
 2.586604E-01 3   -11 1000035  #  E,~o4 
 1.276048E-01 3   -11 1000025  #  E,~o3 
 2.376557E-04 3   -11 1000023  #  E,~o2 
 9.027985E-05 3   -11 1000022  #  E,~o1 
 5.290823E-01 3   1000037 -12  #  ~2+,Ne 
 2.378167E-03 3   1000024 -12  #  ~1+,Ne 

DECAY 2000011  8.010161E+00  # ~eR
 4.390170E-02 3   11 1000022  #  e,~o1 
 2.253503E-03 3   11 1000023  #  e,~o2 
 9.537608E-01 3   11 1000025  #  e,~o3 
 8.397662E-05 3   11 1000035  #  e,~o4 

DECAY -2000011  8.010161E+00  # ~ER
 8.397662E-05 3   -11 1000035  #  E,~o4 
 9.537608E-01 3   -11 1000025  #  E,~o3 
 2.253503E-03 3   -11 1000023  #  E,~o2 
 4.390170E-02 3   -11 1000022  #  E,~o1 

DECAY 1000013  1.690284E+01  # ~mL
 2.378167E-03 3   14 -1000024  #  nm,~1- 
 5.290823E-01 3   14 -1000037  #  nm,~2- 
 9.027985E-05 3   13 1000022  #  m,~o1 
 2.376557E-04 3   13 1000023  #  m,~o2 
 1.276048E-01 3   13 1000025  #  m,~o3 
 2.586604E-01 3   13 1000035  #  m,~o4 
 8.177673E-02 3   -24 1000014  #  W-,~nm1 
 1.696995E-04 3   -37 1000014  #  H-,~nm1 

DECAY -1000013  1.690284E+01  # ~ML
 1.696995E-04 3   37 -1000014  #  H+,~Nm1 
 8.177673E-02 3   24 -1000014  #  W+,~Nm1 
 2.586604E-01 3   -13 1000035  #  M,~o4 
 1.276048E-01 3   -13 1000025  #  M,~o3 
 2.376557E-04 3   -13 1000023  #  M,~o2 
 9.027985E-05 3   -13 1000022  #  M,~o1 
 5.290823E-01 3   1000037 -14  #  ~2+,Nm 
 2.378167E-03 3   1000024 -14  #  ~1+,Nm 

DECAY 2000013  8.010161E+00  # ~mR
 4.390170E-02 3   13 1000022  #  m,~o1 
 2.253503E-03 3   13 1000023  #  m,~o2 
 9.537608E-01 3   13 1000025  #  m,~o3 
 8.397662E-05 3   13 1000035  #  m,~o4 

DECAY -2000013  8.010161E+00  # ~MR
 8.397662E-05 3   -13 1000035  #  M,~o4 
 9.537608E-01 3   -13 1000025  #  M,~o3 
 2.253503E-03 3   -13 1000023  #  M,~o2 
 4.390170E-02 3   -13 1000022  #  M,~o1 

DECAY 1000015  1.366929E+01  # ~l1
 5.528280E-02 3   16 -1000024  #  nl,~1- 
 2.974437E-01 3   16 -1000037  #  nl,~2- 
 8.037798E-02 3   15 1000022  #  l,~o1 
 2.840512E-02 3   15 1000023  #  l,~o2 
 3.389132E-01 3   15 1000025  #  l,~o3 
 1.453544E-01 3   15 1000035  #  l,~o4 
 5.411408E-02 3   -24 1000016  #  W-,~nl1 
 1.087814E-04 3   -37 1000016  #  H-,~nl1 

DECAY -1000015  1.366929E+01  # ~L1
 1.087814E-04 3   37 -1000016  #  H+,~Nl1 
 5.411408E-02 3   24 -1000016  #  W+,~Nl1 
 1.453544E-01 3   -15 1000035  #  L,~o4 
 3.389132E-01 3   -15 1000025  #  L,~o3 
 2.840512E-02 3   -15 1000023  #  L,~o2 
 8.037798E-02 3   -15 1000022  #  L,~o1 
 2.974437E-01 3   1000037 -16  #  ~2+,Nl 
 5.528280E-02 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  1.352036E+01  # ~l2
 2.533493E-02 3   16 -1000024  #  nl,~1- 
 3.255660E-01 3   16 -1000037  #  nl,~2- 
 2.241254E-02 3   15 1000022  #  l,~o1 
 4.956331E-02 3   15 1000023  #  l,~o2 
 3.616968E-01 3   15 1000025  #  l,~o3 
 1.593555E-01 3   15 1000035  #  l,~o4 
 5.595794E-02 3   -24 1000016  #  W-,~nl1 
 1.129203E-04 3   -37 1000016  #  H-,~nl1 

DECAY -2000015  1.352036E+01  # ~L2
 1.129203E-04 3   37 -1000016  #  H+,~Nl1 
 5.595794E-02 3   24 -1000016  #  W+,~Nl1 
 1.593555E-01 3   -15 1000035  #  L,~o4 
 3.616968E-01 3   -15 1000025  #  L,~o3 
 4.956331E-02 3   -15 1000023  #  L,~o2 
 2.241254E-02 3   -15 1000022  #  L,~o1 
 3.255660E-01 3   1000037 -16  #  ~2+,Nl 
 2.533493E-02 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  1.384408E-08  # ~ne1
 1.000000E+00 3   12 1000022  #  ne,~o1 

DECAY -1000012  1.384408E-08  # ~Ne1
 1.000000E+00 3   -12 1000022  #  Ne,~o1 

DECAY 2000012  1.694353E+01  # ~ne2
 1.885492E-02 3   11 1000024  #  e,~1+ 
 5.162751E-01 3   11 1000037  #  e,~2+ 
 1.808757E-02 3   12 1000022  #  ne,~o1 
 2.304635E-03 3   12 1000023  #  ne,~o2 
 9.890121E-02 3   12 1000025  #  ne,~o3 
 2.639144E-01 3   12 1000035  #  ne,~o4 
 4.058865E-02 3   23 1000012  #  Z,~ne1 
 4.089417E-02 3   25 1000012  #  h,~ne1 
 9.507857E-05 3   35 1000012  #  H,~ne1 
 8.427616E-05 3   36 1000012  #  H3,~ne1 

DECAY -2000012  1.694353E+01  # ~Ne2
 8.427616E-05 3   36 -1000012  #  H3,~Ne1 
 9.507857E-05 3   35 -1000012  #  H,~Ne1 
 4.089417E-02 3   25 -1000012  #  h,~Ne1 
 4.058865E-02 3   23 -1000012  #  Z,~Ne1 
 2.639144E-01 3   -12 1000035  #  Ne,~o4 
 9.890121E-02 3   -12 1000025  #  Ne,~o3 
 2.304635E-03 3   -12 1000023  #  Ne,~o2 
 1.808757E-02 3   -12 1000022  #  Ne,~o1 
 5.162751E-01 3   -11 -1000037  #  E,~2- 
 1.885492E-02 3   -11 -1000024  #  E,~1- 

DECAY 1000014  1.384408E-08  # ~nm1
 1.000000E+00 3   14 1000022  #  nm,~o1 

DECAY -1000014  1.384408E-08  # ~Nm1
 1.000000E+00 3   -14 1000022  #  Nm,~o1 

DECAY 2000014  1.694353E+01  # ~nm2
 1.885492E-02 3   13 1000024  #  m,~1+ 
 5.162751E-01 3   13 1000037  #  m,~2+ 
 1.808757E-02 3   14 1000022  #  nm,~o1 
 2.304635E-03 3   14 1000023  #  nm,~o2 
 9.890121E-02 3   14 1000025  #  nm,~o3 
 2.639144E-01 3   14 1000035  #  nm,~o4 
 4.058865E-02 3   23 1000014  #  Z,~nm1 
 4.089417E-02 3   25 1000014  #  h,~nm1 
 9.507857E-05 3   35 1000014  #  H,~nm1 
 8.427616E-05 3   36 1000014  #  H3,~nm1 

DECAY -2000014  1.694353E+01  # ~Nm2
 8.427616E-05 3   36 -1000014  #  H3,~Nm1 
 9.507857E-05 3   35 -1000014  #  H,~Nm1 
 4.089417E-02 3   25 -1000014  #  h,~Nm1 
 4.058865E-02 3   23 -1000014  #  Z,~Nm1 
 2.639144E-01 3   -14 1000035  #  Nm,~o4 
 9.890121E-02 3   -14 1000025  #  Nm,~o3 
 2.304635E-03 3   -14 1000023  #  Nm,~o2 
 1.808757E-02 3   -14 1000022  #  Nm,~o1 
 5.162751E-01 3   -13 -1000037  #  M,~2- 
 1.885492E-02 3   -13 -1000024  #  M,~1- 

DECAY 1000016  0.000000E+00  # ~nl1

DECAY -1000016  0.000000E+00  # ~Nl1

DECAY 2000016  1.733943E+01  # ~nl2
 7.893407E-02 3   15 1000024  #  l,~1+ 
 4.775685E-01 3   15 1000037  #  l,~2+ 
 1.719831E-02 3   16 1000022  #  nl,~o1 
 2.190702E-03 3   16 1000023  #  nl,~o2 
 9.368041E-02 3   16 1000025  #  nl,~o3 
 2.440646E-01 3   16 1000035  #  nl,~o4 
 4.292349E-02 3   23 1000016  #  Z,~nl1 
 4.325564E-02 3   25 1000016  #  h,~nl1 
 9.769432E-05 3   35 1000016  #  H,~nl1 
 8.657135E-05 3   36 1000016  #  H3,~nl1 

DECAY -2000016  1.733943E+01  # ~Nl2
 8.657135E-05 3   36 -1000016  #  H3,~Nl1 
 9.769432E-05 3   35 -1000016  #  H,~Nl1 
 4.325564E-02 3   25 -1000016  #  h,~Nl1 
 4.292349E-02 3   23 -1000016  #  Z,~Nl1 
 2.440646E-01 3   -16 1000035  #  Nl,~o4 
 9.368041E-02 3   -16 1000025  #  Nl,~o3 
 2.190702E-03 3   -16 1000023  #  Nl,~o2 
 1.719831E-02 3   -16 1000022  #  Nl,~o1 
 4.775685E-01 3   -15 -1000037  #  L,~2- 
 7.893407E-02 3   -15 -1000024  #  L,~1- 

DECAY 1000002  1.851157E+01  # ~uL
 2.035298E-02 3   1 1000024  #  d,~1+ 
 6.373745E-01 3   1 1000037  #  d,~2+ 
 1.599189E-03 3   2 1000022  #  u,~o1 
 7.448251E-04 3   2 1000023  #  u,~o2 
 1.940824E-02 3   2 1000025  #  u,~o3 
 3.205202E-01 3   2 1000035  #  u,~o4 

DECAY -1000002  1.851157E+01  # ~UL
 3.205202E-01 3   -2 1000035  #  U,~o4 
 1.940824E-02 3   -2 1000025  #  U,~o3 
 7.448251E-04 3   -2 1000023  #  U,~o2 
 1.599189E-03 3   -2 1000022  #  U,~o1 
 6.373745E-01 3   -1 -1000037  #  D,~2- 
 2.035298E-02 3   -1 -1000024  #  D,~1- 

DECAY 2000002  4.267590E+00  # ~uR
 6.563254E-09 3   1 1000024  #  d,~1+ 
 1.049844E-08 3   1 1000037  #  d,~2+ 
 4.310611E-02 3   2 1000022  #  u,~o1 
 2.215869E-03 3   2 1000023  #  u,~o2 
 9.545837E-01 3   2 1000025  #  u,~o3 
 9.432639E-05 3   2 1000035  #  u,~o4 

DECAY -2000002  4.267590E+00  # ~UR
 9.432639E-05 3   -2 1000035  #  U,~o4 
 9.545837E-01 3   -2 1000025  #  U,~o3 
 2.215869E-03 3   -2 1000023  #  U,~o2 
 4.310611E-02 3   -2 1000022  #  U,~o1 
 1.049844E-08 3   -1 -1000037  #  D,~2- 
 6.563254E-09 3   -1 -1000024  #  D,~1- 

DECAY 1000001  1.843118E+01  # ~dL
 2.567727E-03 3   2 -1000024  #  u,~1- 
 6.537717E-01 3   2 -1000037  #  u,~2- 
 8.106152E-03 3   1 1000022  #  d,~o1 
 1.499227E-03 3   1 1000023  #  d,~o2 
 9.126445E-03 3   1 1000025  #  d,~o3 
 3.249289E-01 3   1 1000035  #  d,~o4 

DECAY -1000001  1.843118E+01  # ~DL
 3.249289E-01 3   -1 1000035  #  D,~o4 
 9.126445E-03 3   -1 1000025  #  D,~o3 
 1.499227E-03 3   -1 1000023  #  D,~o2 
 8.106152E-03 3   -1 1000022  #  D,~o1 
 6.537717E-01 3   1000037 -2  #  ~2+,U 
 2.567727E-03 3   1000024 -2  #  ~1+,U 

DECAY 2000001  1.071317E+00  # ~dR
 8.505618E-05 3   2 -1000024  #  u,~1- 
 2.581255E-03 3   2 -1000037  #  u,~2- 
 4.305487E-02 3   1 1000022  #  d,~o1 
 2.203872E-03 3   1 1000023  #  d,~o2 
 9.506984E-01 3   1 1000025  #  d,~o3 
 1.376710E-03 3   1 1000035  #  d,~o4 

DECAY -2000001  1.071317E+00  # ~DR
 1.376710E-03 3   -1 1000035  #  D,~o4 
 9.506984E-01 3   -1 1000025  #  D,~o3 
 2.203872E-03 3   -1 1000023  #  D,~o2 
 4.305487E-02 3   -1 1000022  #  D,~o1 
 2.581255E-03 3   1000037 -2  #  ~2+,U 
 8.505618E-05 3   1000024 -2  #  ~1+,U 

DECAY 1000004  1.851564E+01  # ~cL
 2.057279E-02 3   3 1000024  #  s,~1+ 
 6.372050E-01 3   3 1000037  #  s,~2+ 
 1.617755E-03 3   4 1000022  #  c,~o1 
 7.610063E-04 3   4 1000023  #  c,~o2 
 1.940864E-02 3   4 1000025  #  c,~o3 
 3.204349E-01 3   4 1000035  #  c,~o4 

DECAY -1000004  1.851564E+01  # ~CL
 3.204349E-01 3   -4 1000035  #  C,~o4 
 1.940864E-02 3   -4 1000025  #  C,~o3 
 7.610063E-04 3   -4 1000023  #  C,~o2 
 1.617755E-03 3   -4 1000022  #  C,~o1 
 6.372050E-01 3   -3 -1000037  #  S,~2- 
 2.057279E-02 3   -3 -1000024  #  S,~1- 

DECAY 2000004  4.269063E+00  # ~cR
 8.222260E-05 3   3 1000024  #  s,~1+ 
 1.314562E-04 3   3 1000037  #  s,~2+ 
 4.311843E-02 3   4 1000022  #  c,~o1 
 2.266412E-03 3   4 1000023  #  c,~o2 
 9.542410E-01 3   4 1000025  #  c,~o3 
 1.605317E-04 3   4 1000035  #  c,~o4 

DECAY -2000004  4.269063E+00  # ~CR
 1.605317E-04 3   -4 1000035  #  C,~o4 
 9.542410E-01 3   -4 1000025  #  C,~o3 
 2.266412E-03 3   -4 1000023  #  C,~o2 
 4.311843E-02 3   -4 1000022  #  C,~o1 
 1.314562E-04 3   -3 -1000037  #  S,~2- 
 8.222260E-05 3   -3 -1000024  #  S,~1- 

DECAY 1000003  1.804637E+01  # ~sL
 2.370801E-03 3   4 -1000024  #  c,~1- 
 6.529722E-01 3   4 -1000037  #  c,~2- 
 7.821915E-03 3   3 1000022  #  s,~o1 
 1.764192E-03 3   3 1000023  #  s,~o2 
 1.053808E-02 3   3 1000025  #  s,~o3 
 3.245326E-01 3   3 1000035  #  s,~o4 

DECAY -1000003  1.804637E+01  # ~SL
 3.245326E-01 3   -3 1000035  #  S,~o4 
 1.053808E-02 3   -3 1000025  #  S,~o3 
 1.764192E-03 3   -3 1000023  #  S,~o2 
 7.821915E-03 3   -3 1000022  #  S,~o1 
 6.529722E-01 3   1000037 -4  #  ~2+,C 
 2.370801E-03 3   1000024 -4  #  ~1+,C 

DECAY 2000003  1.468435E+00  # ~sR
 6.222418E-03 3   4 -1000024  #  c,~1- 
 1.829307E-01 3   4 -1000037  #  c,~2- 
 3.974860E-02 3   3 1000022  #  s,~o1 
 1.413897E-03 3   3 1000023  #  s,~o2 
 6.787099E-01 3   3 1000025  #  s,~o3 
 9.097453E-02 3   3 1000035  #  s,~o4 

DECAY -2000003  1.468435E+00  # ~SR
 9.097453E-02 3   -3 1000035  #  S,~o4 
 6.787099E-01 3   -3 1000025  #  S,~o3 
 1.413897E-03 3   -3 1000023  #  S,~o2 
 3.974860E-02 3   -3 1000022  #  S,~o1 
 1.829307E-01 3   1000037 -4  #  ~2+,C 
 6.222418E-03 3   1000024 -4  #  ~1+,C 

DECAY 1000006  3.962946E+01  # ~t1
 4.410963E-01 3   5 1000024  #  b,~1+ 
 6.667451E-03 3   5 1000037  #  b,~2+ 
 2.382258E-01 3   6 1000022  #  t,~o1 
 2.608963E-01 3   6 1000023  #  t,~o2 
 4.916668E-02 3   6 1000025  #  t,~o3 
 3.947500E-03 3   6 1000035  #  t,~o4 

DECAY -1000006  3.962946E+01  # ~T1
 3.947500E-03 3   -6 1000035  #  T,~o4 
 4.916668E-02 3   -6 1000025  #  T,~o3 
 2.608963E-01 3   -6 1000023  #  T,~o2 
 2.382258E-01 3   -6 1000022  #  T,~o1 
 6.667451E-03 3   -5 -1000037  #  B,~2- 
 4.410963E-01 3   -5 -1000024  #  B,~1- 

DECAY 2000006  2.933956E+01  # ~t2
 1.240873E-01 3   5 1000024  #  b,~1+ 
 1.532186E-01 3   5 1000037  #  b,~2+ 
 2.732425E-01 3   6 1000022  #  t,~o1 
 3.098239E-01 3   6 1000023  #  t,~o2 
 5.880265E-02 3   6 1000025  #  t,~o3 
 8.082506E-02 3   6 1000035  #  t,~o4 

DECAY -2000006  2.933956E+01  # ~T2
 8.082506E-02 3   -6 1000035  #  T,~o4 
 5.880265E-02 3   -6 1000025  #  T,~o3 
 3.098239E-01 3   -6 1000023  #  T,~o2 
 2.732425E-01 3   -6 1000022  #  T,~o1 
 1.532186E-01 3   -5 -1000037  #  B,~2- 
 1.240873E-01 3   -5 -1000024  #  B,~1- 

DECAY 1000005  1.427931E+01  # ~b1
 6.344262E-01 3   6 -1000024  #  t,~1- 
 1.375570E-01 3   6 -1000037  #  t,~2- 
 9.654232E-02 3   5 1000022  #  b,~o1 
 4.948933E-02 3   5 1000023  #  b,~o2 
 1.772301E-02 3   5 1000025  #  b,~o3 
 6.426200E-02 3   5 1000035  #  b,~o4 

DECAY -1000005  1.427931E+01  # ~B1
 6.426200E-02 3   -5 1000035  #  B,~o4 
 1.772301E-02 3   -5 1000025  #  B,~o3 
 4.948933E-02 3   -5 1000023  #  B,~o2 
 9.654232E-02 3   -5 1000022  #  B,~o1 
 1.375570E-01 3   1000037 -6  #  ~2+,T 
 6.344262E-01 3   1000024 -6  #  ~1+,T 

DECAY 2000005  1.761296E+01  # ~b2
 6.484760E-01 3   6 -1000024  #  t,~1- 
 1.609018E-01 3   6 -1000037  #  t,~2- 
 2.842243E-02 3   5 1000022  #  b,~o1 
 5.830622E-02 3   5 1000023  #  b,~o2 
 2.816006E-02 3   5 1000025  #  b,~o3 
 7.573339E-02 3   5 1000035  #  b,~o4 

DECAY -2000005  1.761296E+01  # ~B2
 7.573339E-02 3   -5 1000035  #  B,~o4 
 2.816006E-02 3   -5 1000025  #  B,~o3 
 5.830622E-02 3   -5 1000023  #  B,~o2 
 2.842243E-02 3   -5 1000022  #  B,~o1 
 1.609018E-01 3   1000037 -6  #  ~2+,T 
 6.484760E-01 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.4429E-01   3    25    21   21 # h-gluon-gluon
   1.3828E-06   3    35    24    24 # H-W-W
   1.3828E-06   3    35    23    23 # H-Z-Z
   4.9797E-03   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   1.5917E-02   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   1.3828E-06   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0391E+00     0.0000E+00   3    25     5    5 # h-b-b
   9.9986E-01     0.0000E+00   3    25     6    6 # h-t-t
   1.0404E+00     0.0000E+00   3    25    15   15 # h-l-l
   2.7080E+02     0.0000E+00   3    35     5    5 # H-b-b
   3.6018E-03     0.0000E+00   3    35     6    6 # H-t-t
   2.8881E+02     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     2.7083E+02   3    36     5    5 # A-b-b
   0.0000E+00     3.4620E-03   3    36     6    6 # A-t-t
   0.0000E+00     2.8885E+02   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1           1                  # channel id number
    1           2           1                  # HBresult      
    1           3  0.55563986788248343         # obsratio  
    1           4           1                  # ncombined
    1           5 ||(e e)->(h1)Z->(b b-bar)Z   (hep-ex/0602042, table 14b (LEP))|| # text description of channel
#


==> anc/HD_quasimean_output.txt <==
% micrOMEGAs output for HD_quasimean.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=2.3005e+02 | msn2=1.7031e+03 | sinth=2.2056e-02
ml3=1.7039e+03 | anl=3.6250e+02 | mn3=2.3304e+02
msn1m=2.3911e+02 | msn2m=1.7468e+03 | sinthm=2.0422e-02
ml2=1.7476e+03 | anm=3.5291e+02 | mn2=2.4170e+02

msneu1=2.30047837e+02
msneu2=1.70311625e+03
sinth=2.20562711e-02
msneu1m=2.39105170e+02
msneu2m=1.74678715e+03
sinthm=2.04218118e-02
tanbeta=1.76207260e+01
mu=2.43892425e+02
M2=7.84524451e+02
At=-2.18116088e+02
M_A=1.01017938e+03
MQ3=1.31894975e+03

mu_md=5.43797411e-01
ms_md=1.85465943e+01
sigmapiN=4.63081890e+01
sigma_s=2.34977262e+01
rho_DM=3.83766603e-01
v0=2.33002157e+02
vesc=5.76915650e+02
mt=1.73342104e+02
mb_mb=4.30676499e+00
alphaS_mZ=1.18734975e-01


=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   115.41 3.08E-03
    H  1010.23 6.16E+00
   H3  1010.18 6.21E+00
   H+  1013.59 5.87E+00

Masses of odd sector Particles:
~nl1 : MSnl1 =   230.0 || ~o1  : MNE1  =   235.8 || ~ne1 : MSne1 =   239.1 
~nm1 : MSnm1 =   239.1 || ~1+  : MC1   =   245.0 || ~o2  : MNE2  =   252.3 
~o3  : MNE3  =   399.7 || ~2+  : MC2   =   821.3 || ~o4  : MNE4  =   821.4 
~t1  : MSt1  =  1331.8 || ~b1  : MSb1  =  1346.6 || ~b2  : MSb2  =  1354.5 
~t2  : MSt2  =  1364.7 || ~l1  : MSl1  =  1702.4 || ~nl2 : MSnl2 =  1703.1 
~l2  : MSl2  =  1706.7 || ~ne2 : MSne2 =  1746.8 || ~nm2 : MSnm2 =  1746.8 
~eR  : MSeR  =  1748.2 || ~mR  : MSmR  =  1748.2 || ~eL  : MSeL  =  1748.2 
~mL  : MSmL  =  1748.2 || ~uL  : MSuL  =  2037.3 || ~cL  : MScL  =  2037.3 
~uR  : MSuR  =  2037.6 || ~cR  : MScR  =  2037.6 || ~dR  : MSdR  =  2038.1 
~sR  : MSsR  =  2038.1 || ~dL  : MSdL  =  2038.8 || ~sL  : MSsL  =  2038.8 
~g   : MSG   =  2351.8 || 

==== Calculation of relic density ====
Xf=2.69e+01 || Omega=1.14e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 12% ~1+ ~o1 ->u D 
 12% ~1+ ~o1 ->c S 
  9% ~o1 ~o1 ->W+ W- 
  7% ~1+ ~o1 ->t B 
  6% ~o1 ~o1 ->Z Z 
  5% ~nl1 ~Nl1 ->W+ W- 
  4% ~1+ ~o1 ->ne E 
  4% ~1+ ~o1 ->nm M 
  4% ~1+ ~o1 ->nl L 
  3% ~nl1 ~Nl1 ->h h 
  2% ~1+ ~o1 ->W+ h 
  2% ~nl1 ~Nl1 ->Z Z 
  2% ~1+ ~o1 ->A W+ 
  2% ~1+ ~o1 ->Z W+ 
  2% ~nl1 ~Nl1 ->t T 
  1% ~o1 ~o2 ->d D 
  1% ~o1 ~o2 ->s S 
  1% ~1+ ~1- ->W+ W- 
  1% ~o1 ~o2 ->b B 
  1% ~1+ ~o2 ->u D 
  1% ~1+ ~o2 ->c S 
  1% ~1+ ~1- ->u U 
  1% ~1+ ~1- ->c C 


==== Physical Constraints: =====
Omega_h2=1.14366E-01
amu=1.18233E-10


==== Decays =====
Z -> N*x : total width=2.436513E+00
 and Branchings:
6.855604E-02 Z -> ne,Ne
6.855604E-02 Z -> nm,Nm
6.855604E-02 Z -> nl,Nl
3.446855E-02 Z -> e,E
3.446855E-02 Z -> m,M
3.439048E-02 Z -> l,L
1.179216E-01 Z -> u,U
1.520091E-01 Z -> d,D
1.178732E-01 Z -> c,C
1.520083E-01 Z -> s,S
1.511921E-01 Z -> b,B

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.025943, u 0.020661, s 0.025043
neutronFF (new)     d 0.037942, u 0.014088, s 0.025008

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -1.206E-09  [anti: -9.047E-10]
neutron: SI  9.485E-10  [anti: -3.092E-09]
CDM-nucleon cross sections[cm2]:
 proton  SI 6.306E-46  [anti: 3.549E-46]
 neutron SI 3.900E-46  [anti: 4.144E-45]
CDM-Xe cross sections[cm2]:
 SI averaged: 1.041E-45
CDM-Ge cross sections[cm2]:
 SI averaged: 1.022E-45

    Channel          vcs[cm^3/s]
==================================
  ~nl1,~Nl1 -> W+ W-    4.13E-27
  ~nl1,~Nl1 -> h h      3.06E-27
  ~nl1,~Nl1 -> Z Z      1.96E-27
  ~nl1,~Nl1 -> t T      1.37E-27
  ~nl1,~nl1 -> nl nl    2.82E-32
  ~Nl1,~Nl1 -> Nl Nl    2.82E-32
sigmaV = 5.2565119093e-27 (Mcdm=2.30048e+02)

sigmaV_nl  = 1.40759e-32
sigmaV_tau = 1.45125e-31
sigmaV_s   = 1.32092e-33
sigmaV_c   = 3.64313e-32
sigmaV_b   = 1.06121e-30
sigmaV_W   = 2.06526e-27
sigmaV_Z   = 9.78345e-28
sigmaV_h   = 1.52861e-27
sigmaV_top = 6.83040e-28


==> anc/HND_bestfit.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     6.31207638E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     1.68972232E+03   # EWSB scale
         1     2.07188338E+02   #  M_1
         2     4.14376677E+02   #  M_2
         3     1.24313003E+03   #  M_3
        11     2.00503196E+03   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     3.61263586E+02   #  mu(EWSB)
        26     2.70552719E+03   #  MA_pole
        31     1.26275708E+03   #  M_eL
        32     1.26275708E+03   #  M_muL
        33     1.81349744E+03   #  M_tauL
        34     1.26275708E+03   #  M_eR
        35     1.26275708E+03   #  M_muR
        36     1.81349744E+03   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     1.68838268E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     1.68838268E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     1.68838268E+03   #  M_bR
        50     1.11691940E+03   #  M_ne_R
        51     1.11691940E+03   #  M_nmu_R
        52     1.94321668E+02   #  M_ntau_R
        53     1.79908641E+02   #  A_ne
        54     1.79908641E+02   #  A_nmu
        55     5.15901417E+02   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     6.31207638E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.18320508E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.26581375E+00   # mb(mb)^MSbar
         6     1.73624673E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04799619E+01   # W+
        25     1.23633042E+02   # h
        35     2.70552320E+03   # H
        36     2.70552719E+03   # A
        37     2.70688014E+03   # H+
         5     4.91165755E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.03443796E+03   # ~d_L
   2000001     2.03377405E+03   # ~d_R
   1000002     2.03295054E+03   # ~u_L
   2000002     2.03329599E+03   # ~u_R
   1000003     2.03443796E+03   # ~s_L
   2000003     2.03377405E+03   # ~s_R
   1000004     2.03295054E+03   # ~c_L
   2000004     2.03329599E+03   # ~c_R
   1000005     1.71468168E+03   # ~b_1
   2000005     1.74367019E+03   # ~b_2
   1000006     1.62343544E+03   # ~t_1
   2000006     1.77996260E+03   # ~t_2
   1000011     1.26356881E+03   # ~e_L
   2000011     1.26352592E+03   # ~e_R
   1000013     1.26356881E+03   # ~mu_L
   2000013     1.26352592E+03   # ~mu_R
   1000015     1.80252964E+03   # ~tau_1
   2000015     1.82549512E+03   # ~tau_2
   1000021     1.41704242E+03   # ~g
   1000022     2.01110157E+02   # ~chi_10
   1000023     3.41477379E+02   # ~chi_20
   1000025    -3.71713080E+02   # ~chi_30
   1000035     4.70443356E+02   # ~chi_40
   1000024     3.38920149E+02   # ~chi_1+
   1000037     4.70292349E+02   # ~chi_2+
   1000012     1.11565731E+03   # ~nu_e1
   2000012     1.26222723E+03   # ~nu_e2
   1000014     1.11565731E+03   # ~nu_mu1
   2000014     1.26222723E+03   # ~nu_mu2
   1000016     1.87871635E+02   # ~nu_tau1
   2000016     1.81303131E+03   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     1.37243521E-04   # Delta rho parameter
         2     1.23240220E-09   # g_mu -2
         3     3.60728056E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     3.14230993E+01   # delta mZ^2/mZ^2 (mu^2)
         2     9.00091161E-01   # delta mZ^2/mZ^2 (B.mu)
         3     1.57115583E+01   # delta mt/mt (mu^2)
         4     4.49794528E-01   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.77790637E-01   # N_11
  1  2    -3.44482397E-02   # N_12
  1  3     1.80391843E-01   # N_13
  1  4    -1.00983033E-01   # N_14
  2  1     1.91972296E-01   # N_21
  2  2     4.88554194E-01   # N_22
  2  3    -6.22035765E-01   # N_23
  2  4     5.80975855E-01   # N_24
  3  1     5.33385268E-02   # N_31
  3  2    -6.73112177E-02   # N_32
  3  3    -6.99254629E-01   # N_33
  3  4    -7.09695122E-01   # N_34
  4  1     6.50162294E-02   # N_41
  4  2    -8.69251010E-01   # N_42
  4  3    -3.02610730E-01   # N_43
  4  4     3.85489712E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -4.27131712E-01   # U_11
  1  2     9.04189416E-01   # U_12
  2  1     9.04189416E-01   # U_21
  2  2     4.27131712E-01   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -5.44248572E-01   # V_11
  1  2     8.38924008E-01   # V_12
  2  1     8.38924008E-01   # V_21
  2  2     5.44248572E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1    -6.56896015E-01   # cos(theta_t)
  1  2     7.53981183E-01   # sin(theta_t)
  2  1    -7.53981183E-01   # -sin(theta_t)
  2  2    -6.56896015E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.97574663E-01   # cos(theta_b)
  1  2     7.16512100E-01   # sin(theta_b)
  2  1    -7.16512100E-01   # -sin(theta_b)
  2  2     6.97574663E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.06646685E-01   # cos(theta_tau)
  1  2     7.07566578E-01   # sin(theta_tau)
  2  1    -7.07566578E-01   # -sin(theta_tau)
  2  2     7.06646685E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -8.99148080E-02   # cos(theta_ne)
  1  2     9.95949460E-01   # sin(theta_ne)
  2  1    -9.95949460E-01   # -sin(theta_ne)
  2  2    -8.99148080E-02   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -8.99148080E-02   # cos(theta_nmu)
  1  2     9.95949460E-01   # sin(theta_nmu)
  2  1    -9.95949460E-01   # -sin(theta_nmu)
  2  2    -8.99148080E-02   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -2.75335032E-02   # cos(theta_ntau)
  1  2     9.99620881E-01   # sin(theta_ntau)
  2  1    -9.99620881E-01   # -sin(theta_ntau)
  2  2    -2.75335032E-02   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -1.58340153E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  1.68972232E+03  # DRbar Higgs Parameters
     1     3.61263586E+02   # mu(Q)
     2     6.33398789E+01   # tanbeta(Q)
     3     2.42511981E+02   # vev(Q)
     4     7.56134318E+06   # MA^2(Q)
#
BLOCK GAUGE Q=  1.68972232E+03  # The gauge couplings
     1     3.63650933E-01   # gprime(Q) DRbar
     2     6.41471595E-01   # g(Q) DRbar
     3     1.03980500E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  1.68972232E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3     2.00503196E+03   # A_t(Q) DRbar
#
BLOCK Ad Q=  1.68972232E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  1.68972232E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  1.68972232E+03  # The Yukawa couplings
  3  3     8.57567385E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  1.68972232E+03  # The Yukawa couplings
  3  3     8.13228132E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  1.68972232E+03  # The Yukawa couplings
  3  3     6.72741971E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  1.68972232E+03  # soft SUSY breaking masses at the scale Q
         1     2.07188338E+02   # M_1
         2     4.14376677E+02   # M_2
         3     1.24313003E+03   # M_3
        21     7.38079321E+06   # M^2_Hd
        22    -6.65404465E+04   # M^2_Hu
        31     1.26275708E+03   # M_eL
        32     1.26275708E+03   # M_muL
        33     1.81349744E+03   # M_tauL
        34     1.26275708E+03   # M_eR
        35     1.26275708E+03   # M_muR
        36     1.81349744E+03   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     1.68838268E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     1.68838268E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     1.68838268E+03   # M_bR
        50     1.11691940E+03   # M_ne_R
        51     1.11691940E+03   # M_nmu_R
        52     1.94321668E+02   # M_ntau_R
        53     1.79908641E+02   # A_ne
        54     1.79908641E+02   # A_nmu
        55     5.15901417E+02   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     6.31207638E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.38014247E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     4.28618426E-03   # h decays
#          BR         NDA      ID1       ID2
     6.48477648E-01    2           5        -5   # BR(h -> b       bb     )
     6.00647991E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.12612895E-04    2         -13        13   # BR(h -> mu+     mu-    )
     2.32968595E-04    2           3        -3   # BR(h -> s       sb     )
     2.78889887E-02    2           4        -4   # BR(h -> c       cb     )
     7.23541275E-02    2          21        21   # BR(h -> g       g      )
     2.09584699E-03    2          22        22   # BR(h -> gam     gam    )
     1.29094325E-03    2          22        23   # BR(h -> Z       gam    )
     1.66791364E-01    2          24       -24   # BR(h -> W+      W-     )
     2.05907011E-02    2          23        23   # BR(h -> Z       Z      )
     0.00000000E+00    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     1.63353865E+02   # H decays
#          BR         NDA      ID1       ID2
     6.49477726E-01    2           5        -5   # BR(H -> b       bb     )
     1.37708537E-01    2         -15        15   # BR(H -> tau+    tau-   )
     4.86849711E-04    2         -13        13   # BR(H -> mu+     mu-    )
     2.63896863E-04    2           3        -3   # BR(H -> s       sb     )
     2.40503485E-09    2           4        -4   # BR(H -> c       cb     )
     1.74406267E-04    2           6        -6   # BR(H -> t       tb     )
     1.54678340E-05    2          21        21   # BR(H -> g       g      )
     1.02188069E-08    2          22        22   # BR(H -> gam     gam    )
     9.52890334E-09    2          23        22   # BR(H -> Z       gam    )
     8.77420550E-08    2          24       -24   # BR(H -> W+      W-     )
     4.37615696E-08    2          23        23   # BR(H -> Z       Z      )
     6.01015808E-07    2          25        25   # BR(H -> h       h      )
     3.02231021E-02    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     1.42589010E-02    2     1000037  -1000037   # BR(H -> ~chi_2+ ~chi_2-)
     4.21019958E-02    2     1000024  -1000037   # BR(H -> ~chi_1+ ~chi_2-)
     4.21019958E-02    2     1000037  -1000024   # BR(H -> ~chi_2+ ~chi_1-)
     1.34204448E-03    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     7.14743881E-03    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     5.78840188E-04    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     8.33397954E-03    2     1000035   1000035   # BR(H -> ~chi_40 ~chi_40)
     1.10776083E-02    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     9.74187504E-03    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     5.92103335E-07    2     1000022   1000035   # BR(H -> ~chi_10 ~chi_40)
     3.16117695E-03    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     1.17825519E-02    2     1000023   1000035   # BR(H -> ~chi_20 ~chi_40)
     3.00201543E-02    2     1000025   1000035   # BR(H -> ~chi_30 ~chi_40)
     5.70334445E-09    2     1000011  -1000011   # BR(H -> ~e_L-   ~e_L+  )
     3.58226448E-09    2     2000011  -2000011   # BR(H -> ~e_R-   ~e_R+  )
     5.70334445E-09    2     1000013  -1000013   # BR(H -> ~mu_L-  ~mu_L+ )
     3.58226448E-09    2     2000013  -2000013   # BR(H -> ~mu_R-  ~mu_R+ )
     2.90191284E-08    2     1000012  -1000012   # BR(H -> ~nu_eL  ~nu_eL*   )
     2.90191284E-08    2     1000014  -1000014   # BR(H -> ~nu_muL ~nu_muL*  )
     2.90191284E-08    2     1000016  -1000016   # BR(H -> ~nu_tauL ~nu_tauL*)
#
#         PDG            Width
DECAY        36     1.63356422E+02   # A decays
#          BR         NDA      ID1       ID2
     6.49477946E-01    2           5        -5   # BR(A -> b       bb     )
     1.37707029E-01    2         -15        15   # BR(A -> tau+    tau-   )
     4.86843542E-04    2         -13        13   # BR(A -> mu+     mu-    )
     2.63898120E-04    2           3        -3   # BR(A -> s       sb     )
     2.41189315E-09    2           4        -4   # BR(A -> c       cb     )
     1.75309296E-04    2           6        -6   # BR(A -> t       tb     )
     2.24192391E-05    2          21        21   # BR(A -> g       g      )
     1.36397758E-09    2          22        22   # BR(A -> gam     gam    )
     1.44143452E-08    2          23        22   # BR(A -> Z       gam    )
     8.88377213E-08    2          23        25   # BR(A -> Z       h      )
     3.37667639E-02    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     1.76910254E-02    2     1000037  -1000037   # BR(A -> ~chi_2+ ~chi_2-)
     3.86123021E-02    2     1000024  -1000037   # BR(A -> ~chi_1+ ~chi_2-)
     3.86123021E-02    2     1000037  -1000024   # BR(A -> ~chi_2+ ~chi_1-)
     1.42181998E-03    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     8.09834911E-03    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     5.87177039E-04    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     1.02760200E-02    2     1000035   1000035   # BR(A -> ~chi_40 ~chi_40)
     1.21626768E-02    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     8.72080739E-03    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     3.22859304E-06    2     1000022   1000035   # BR(A -> ~chi_10 ~chi_40)
     2.66438644E-03    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
     1.36281954E-02    2     1000023   1000035   # BR(A -> ~chi_20 ~chi_40)
     2.56213934E-02    2     1000025   1000035   # BR(A -> ~chi_30 ~chi_40)
#
#         PDG            Width
DECAY        37     1.49300717E+02   # H+ decays
#          BR         NDA      ID1       ID2
     9.87651021E-04    2           4        -5   # BR(H+ -> c       bb     )
     1.50746608E-01    2         -15        16   # BR(H+ -> tau+    nu_tau )
     5.32943115E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     8.91354099E-06    2           2        -5   # BR(H+ -> u       bb     )
     1.44547147E-05    2           2        -3   # BR(H+ -> u       sb     )
     2.84262890E-04    2           4        -3   # BR(H+ -> c       sb     )
     6.15823044E-01    2           6        -5   # BR(H+ -> t       bb     )
     9.74218882E-08    2          24        25   # BR(H+ -> W+      h      )
     3.99424448E-14    2          24        36   # BR(H+ -> W+      A      )
     2.22447976E-02    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     1.81428936E-03    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     1.50509087E-02    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
     6.16902427E-02    2     1000024   1000035   # BR(H+ -> ~chi_1+ ~chi_40)
     3.77351233E-05    2     1000037   1000022   # BR(H+ -> ~chi_2+ ~chi_10)
     7.70139007E-02    2     1000037   1000023   # BR(H+ -> ~chi_2+ ~chi_20)
     5.36870773E-02    2     1000037   1000025   # BR(H+ -> ~chi_2+ ~chi_30)
     6.30088050E-05    2     1000037   1000035   # BR(H+ -> ~chi_2+ ~chi_40)
     3.23297817E-08    2    -1000011   1000012   # BR(H+ -> ~e_L+   ~nu_eL )
     3.23297817E-08    2    -1000013   1000014   # BR(H+ -> ~mu_L+  ~nu_muL)
#

DECAY 1000024  9.777593E-02  # ~1+
 9.940569E-01 3   24 1000022  #  W+,~o1 
 5.943122E-03 3   -15 1000016  #  L,~nl1 

DECAY -1000024  9.777593E-02  # ~1-
 5.943122E-03 3   15 -1000016  #  l,~Nl1 
 9.940569E-01 3   -24 1000022  #  W-,~o1 

DECAY 1000037  8.161279E-01  # ~2+
 3.236450E-01 3   23 1000024  #  Z,~1+ 
 8.152714E-02 3   25 1000024  #  h,~1+ 
 2.716721E-02 3   24 1000022  #  W+,~o1 
 4.494858E-01 3   24 1000023  #  W+,~o2 
 1.170319E-01 3   24 1000025  #  W+,~o3 
 1.142984E-03 3   -15 1000016  #  L,~nl1 

DECAY -1000037  8.161279E-01  # ~2-
 1.142984E-03 3   15 -1000016  #  l,~Nl1 
 1.170319E-01 3   -24 1000025  #  W-,~o3 
 4.494858E-01 3   -24 1000023  #  W-,~o2 
 2.716721E-02 3   -24 1000022  #  W-,~o1 
 8.152714E-02 3   25 -1000024  #  h,~1- 
 3.236450E-01 3   23 -1000024  #  Z,~1- 

DECAY 1000022  3.402478E-06  # ~o1
 5.000000E-01 3   -16 1000016  #  Nl,~nl1 
 5.000000E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  8.809827E-02  # ~o2
 1.602080E-01 3   23 1000022  #  Z,~o1 
 8.389056E-01 3   25 1000022  #  h,~o1 
 4.431793E-04 3   -16 1000016  #  Nl,~nl1 
 4.431793E-04 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  1.533776E-01  # ~o3
 9.592404E-01 3   23 1000022  #  Z,~o1 
 4.071940E-02 3   25 1000022  #  h,~o1 
 2.006183E-05 3   -16 1000016  #  Nl,~nl1 
 2.006183E-05 3   16 -1000016  #  nl,~Nl1 

DECAY 1000035  8.568285E-01  # ~o4
 4.315407E-01 3   -24 1000024  #  W-,~1+ 
 4.315407E-01 3   24 -1000024  #  W+,~1- 
 6.046184E-03 3   23 1000022  #  Z,~o1 
 2.703860E-02 3   25 1000022  #  h,~o1 
 7.530778E-03 3   23 1000023  #  Z,~o2 
 6.656241E-02 3   25 1000023  #  h,~o2 
 2.872332E-02 3   23 1000025  #  Z,~o3 
 5.085597E-04 3   -16 1000016  #  Nl,~nl1 
 5.085597E-04 3   16 -1000016  #  nl,~Nl1 

DECAY 1000021  1.150638E-01  # ~g
 2.734358E-02 4   5 -5 1000035  #  b,B,~o4 
 6.221378E-02 4   6 -6 1000035  #  t,T,~o4 
 5.915758E-03 4   3 -3 1000035  #  s,S,~o4 
 5.624867E-03 4   4 -4 1000035  #  c,C,~o4 
 5.905035E-03 4   1 -1 1000035  #  d,D,~o4 
 5.625702E-03 4   2 -2 1000035  #  u,U,~o4 
 8.681934E-02 4   5 -5 1000025  #  b,B,~o3 
 8.634977E-02 4   6 -6 1000025  #  t,T,~o3 
 9.145241E-05 4   3 -3 1000025  #  s,S,~o3 
 2.536953E-05 4   4 -4 1000025  #  c,C,~o3 
 3.271096E-05 4   1 -1 1000025  #  d,D,~o3 
 2.468136E-05 4   2 -2 1000025  #  u,U,~o3 
 7.938131E-02 4   5 -5 1000023  #  b,B,~o2 
 6.564845E-02 4   6 -6 1000023  #  t,T,~o2 
 2.162107E-03 4   3 -3 1000023  #  s,S,~o2 
 2.957662E-03 4   4 -4 1000023  #  c,C,~o2 
 2.111473E-03 4   1 -1 1000023  #  d,D,~o2 
 2.958226E-03 4   2 -2 1000023  #  u,U,~o2 
 1.320723E-02 4   5 -5 1000022  #  b,B,~o1 
 1.269655E-02 4   6 -6 1000022  #  t,T,~o1 
 2.053084E-03 4   3 -3 1000022  #  s,S,~o1 
 6.298299E-03 4   4 -4 1000022  #  c,C,~o1 
 2.048129E-03 4   1 -1 1000022  #  d,D,~o1 
 6.300228E-03 4   2 -2 1000022  #  u,U,~o1 
 8.694404E-02 4   6 -5 -1000037  #  t,B,~2- 
 1.158929E-02 4   4 -3 -1000037  #  c,S,~2- 
 1.157994E-02 4   2 -1 -1000037  #  u,D,~2- 
 8.694404E-02 4   -6 5 1000037  #  T,b,~2+ 
 1.158929E-02 4   -4 3 1000037  #  C,s,~2+ 
 1.157994E-02 4   -2 1 1000037  #  U,d,~2+ 
 1.383362E-01 4   6 -5 -1000024  #  t,B,~1- 
 4.852978E-03 4   4 -3 -1000024  #  c,S,~1- 
 4.800248E-03 4   2 -1 -1000024  #  u,D,~1- 
 1.383362E-01 4   -6 5 1000024  #  T,b,~1+ 
 4.852978E-03 4   -4 3 1000024  #  C,s,~1+ 
 4.800248E-03 4   -2 1 1000024  #  U,d,~1+ 

DECAY 1000011  1.387596E+01  # ~eL
 1.208804E-01 3   12 -1000024  #  ne,~1- 
 4.667510E-01 3   12 -1000037  #  ne,~2- 
 9.208289E-02 3   11 1000022  #  e,~o1 
 1.165667E-01 3   11 1000023  #  e,~o2 
 4.646142E-04 3   11 1000025  #  e,~o3 
 1.983088E-01 3   11 1000035  #  e,~o4 
 4.945536E-03 3   -24 1000012  #  W-,~ne1 

DECAY -1000011  1.387596E+01  # ~EL
 4.945536E-03 3   24 -1000012  #  W+,~Ne1 
 1.983088E-01 3   -11 1000035  #  E,~o4 
 4.646142E-04 3   -11 1000025  #  E,~o3 
 1.165667E-01 3   -11 1000023  #  E,~o2 
 9.208289E-02 3   -11 1000022  #  E,~o1 
 4.667510E-01 3   1000037 -12  #  ~2+,Ne 
 1.208804E-01 3   1000024 -12  #  ~1+,Ne 

DECAY 2000011  6.075143E+00  # ~eR
 9.606771E-01 3   11 1000022  #  e,~o1 
 3.349452E-02 3   11 1000023  #  e,~o2 
 2.510899E-03 3   11 1000025  #  e,~o3 
 3.317420E-03 3   11 1000035  #  e,~o4 

DECAY -2000011  6.075143E+00  # ~ER
 3.317420E-03 3   -11 1000035  #  E,~o4 
 2.510899E-03 3   -11 1000025  #  E,~o3 
 3.349452E-02 3   -11 1000023  #  E,~o2 
 9.606771E-01 3   -11 1000022  #  E,~o1 

DECAY 1000013  1.387596E+01  # ~mL
 1.208804E-01 3   14 -1000024  #  nm,~1- 
 4.667510E-01 3   14 -1000037  #  nm,~2- 
 9.208289E-02 3   13 1000022  #  m,~o1 
 1.165667E-01 3   13 1000023  #  m,~o2 
 4.646142E-04 3   13 1000025  #  m,~o3 
 1.983088E-01 3   13 1000035  #  m,~o4 
 4.945536E-03 3   -24 1000014  #  W-,~nm1 

DECAY -1000013  1.387596E+01  # ~ML
 4.945536E-03 3   24 -1000014  #  W+,~Nm1 
 1.983088E-01 3   -13 1000035  #  M,~o4 
 4.646142E-04 3   -13 1000025  #  M,~o3 
 1.165667E-01 3   -13 1000023  #  M,~o2 
 9.208289E-02 3   -13 1000022  #  M,~o1 
 4.667510E-01 3   1000037 -14  #  ~2+,Nm 
 1.208804E-01 3   1000024 -14  #  ~1+,Nm 

DECAY 2000013  6.075143E+00  # ~mR
 9.606771E-01 3   13 1000022  #  m,~o1 
 3.349452E-02 3   13 1000023  #  m,~o2 
 2.510899E-03 3   13 1000025  #  m,~o3 
 3.317420E-03 3   13 1000035  #  m,~o4 

DECAY -2000013  6.075143E+00  # ~MR
 3.317420E-03 3   -13 1000035  #  M,~o4 
 2.510899E-03 3   -13 1000025  #  M,~o3 
 3.349452E-02 3   -13 1000023  #  M,~o2 
 9.606771E-01 3   -13 1000022  #  M,~o1 

DECAY 1000015  3.832409E+01  # ~l1
 3.243522E-01 3   16 -1000024  #  nl,~1- 
 3.967513E-02 3   16 -1000037  #  nl,~2- 
 1.764697E-01 3   15 1000022  #  l,~o1 
 2.390067E-01 3   15 1000023  #  l,~o2 
 1.585927E-01 3   15 1000025  #  l,~o3 
 2.512981E-02 3   15 1000035  #  l,~o4 
 3.677377E-02 3   -24 1000016  #  W-,~nl1 

DECAY -1000015  3.832409E+01  # ~L1
 3.677377E-02 3   24 -1000016  #  W+,~Nl1 
 2.512981E-02 3   -15 1000035  #  L,~o4 
 1.585927E-01 3   -15 1000025  #  L,~o3 
 2.390067E-01 3   -15 1000023  #  L,~o2 
 1.764697E-01 3   -15 1000022  #  L,~o1 
 3.967513E-02 3   1000037 -16  #  ~2+,Nl 
 3.243522E-01 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  3.773211E+01  # ~l2
 4.193033E-02 3   16 -1000024  #  nl,~1- 
 3.142898E-01 3   16 -1000037  #  nl,~2- 
 1.237249E-01 3   15 1000022  #  l,~o1 
 1.191648E-01 3   15 1000023  #  l,~o2 
 1.989269E-01 3   15 1000025  #  l,~o3 
 1.630276E-01 3   15 1000035  #  l,~o4 
 3.893585E-02 3   -24 1000016  #  W-,~nl1 

DECAY -2000015  3.773211E+01  # ~L2
 3.893585E-02 3   24 -1000016  #  W+,~Nl1 
 1.630276E-01 3   -15 1000035  #  L,~o4 
 1.989269E-01 3   -15 1000025  #  L,~o3 
 1.191648E-01 3   -15 1000023  #  L,~o2 
 1.237249E-01 3   -15 1000022  #  L,~o1 
 3.142898E-01 3   1000037 -16  #  ~2+,Nl 
 4.193033E-02 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  9.244938E-02  # ~ne1
 2.011550E-01 3   11 1000024  #  e,~1+ 
 3.922377E-01 3   11 1000037  #  e,~2+ 
 1.257284E-01 3   12 1000022  #  ne,~o1 
 4.971527E-02 3   12 1000023  #  ne,~o2 
 3.037593E-03 3   12 1000025  #  ne,~o3 
 2.281261E-01 3   12 1000035  #  ne,~o4 

DECAY -1000012  9.244938E-02  # ~Ne1
 2.281261E-01 3   -12 1000035  #  Ne,~o4 
 3.037593E-03 3   -12 1000025  #  Ne,~o3 
 4.971527E-02 3   -12 1000023  #  Ne,~o2 
 1.257284E-01 3   -12 1000022  #  Ne,~o1 
 3.922377E-01 3   -11 -1000037  #  E,~2- 
 2.011550E-01 3   -11 -1000024  #  E,~1- 

DECAY 2000012  1.383185E+01  # ~ne2
 1.950203E-01 3   11 1000024  #  e,~1+ 
 3.991266E-01 3   11 1000037  #  e,~2+ 
 1.183679E-01 3   12 1000022  #  ne,~o1 
 4.823413E-02 3   12 1000023  #  ne,~o2 
 2.974269E-03 3   12 1000025  #  ne,~o3 
 2.321491E-01 3   12 1000035  #  ne,~o4 
 1.931058E-03 3   23 1000012  #  Z,~ne1 
 2.196648E-03 3   25 1000012  #  h,~ne1 

DECAY -2000012  1.383185E+01  # ~Ne2
 2.196648E-03 3   25 -1000012  #  h,~Ne1 
 1.931058E-03 3   23 -1000012  #  Z,~Ne1 
 2.321491E-01 3   -12 1000035  #  Ne,~o4 
 2.974269E-03 3   -12 1000025  #  Ne,~o3 
 4.823413E-02 3   -12 1000023  #  Ne,~o2 
 1.183679E-01 3   -12 1000022  #  Ne,~o1 
 3.991266E-01 3   -11 -1000037  #  E,~2- 
 1.950203E-01 3   -11 -1000024  #  E,~1- 

DECAY 1000014  9.244938E-02  # ~nm1
 2.011550E-01 3   13 1000024  #  m,~1+ 
 3.922377E-01 3   13 1000037  #  m,~2+ 
 1.257284E-01 3   14 1000022  #  nm,~o1 
 4.971527E-02 3   14 1000023  #  nm,~o2 
 3.037593E-03 3   14 1000025  #  nm,~o3 
 2.281261E-01 3   14 1000035  #  nm,~o4 

DECAY -1000014  9.244938E-02  # ~Nm1
 2.281261E-01 3   -14 1000035  #  Nm,~o4 
 3.037593E-03 3   -14 1000025  #  Nm,~o3 
 4.971527E-02 3   -14 1000023  #  Nm,~o2 
 1.257284E-01 3   -14 1000022  #  Nm,~o1 
 3.922377E-01 3   -13 -1000037  #  M,~2- 
 2.011550E-01 3   -13 -1000024  #  M,~1- 

DECAY 2000014  1.383185E+01  # ~nm2
 1.950203E-01 3   13 1000024  #  m,~1+ 
 3.991266E-01 3   13 1000037  #  m,~2+ 
 1.183679E-01 3   14 1000022  #  nm,~o1 
 4.823413E-02 3   14 1000023  #  nm,~o2 
 2.974269E-03 3   14 1000025  #  nm,~o3 
 2.321491E-01 3   14 1000035  #  nm,~o4 
 1.931058E-03 3   23 1000014  #  Z,~nm1 
 2.196648E-03 3   25 1000014  #  h,~nm1 

DECAY -2000014  1.383185E+01  # ~Nm2
 2.196648E-03 3   25 -1000014  #  h,~Nm1 
 1.931058E-03 3   23 -1000014  #  Z,~Nm1 
 2.321491E-01 3   -14 1000035  #  Nm,~o4 
 2.974269E-03 3   -14 1000025  #  Nm,~o3 
 4.823413E-02 3   -14 1000023  #  Nm,~o2 
 1.183679E-01 3   -14 1000022  #  Nm,~o1 
 3.991266E-01 3   -13 -1000037  #  M,~2- 
 1.950203E-01 3   -13 -1000024  #  M,~1- 

DECAY 1000016  0.000000E+00  # ~nl1

DECAY -1000016  0.000000E+00  # ~Nl1

DECAY 2000016  3.932421E+01  # ~nl2
 3.989619E-01 3   15 1000024  #  l,~1+ 
 2.992320E-01 3   15 1000037  #  l,~2+ 
 6.187270E-02 3   16 1000022  #  nl,~o1 
 2.658792E-02 3   16 1000023  #  nl,~o2 
 1.665560E-03 3   16 1000025  #  nl,~o3 
 1.386158E-01 3   16 1000035  #  nl,~o4 
 3.643865E-02 3   23 1000016  #  Z,~nl1 
 3.662541E-02 3   25 1000016  #  h,~nl1 

DECAY -2000016  3.932421E+01  # ~Nl2
 3.662541E-02 3   25 -1000016  #  h,~Nl1 
 3.643865E-02 3   23 -1000016  #  Z,~Nl1 
 1.386158E-01 3   -16 1000035  #  Nl,~o4 
 1.665560E-03 3   -16 1000025  #  Nl,~o3 
 2.658792E-02 3   -16 1000023  #  Nl,~o2 
 6.187270E-02 3   -16 1000022  #  Nl,~o1 
 2.992320E-01 3   -15 -1000037  #  L,~2- 
 3.989619E-01 3   -15 -1000024  #  L,~1- 

DECAY 1000002  5.336813E+01  # ~uL
 9.010259E-02 3   1 1000024  #  d,~1+ 
 2.028936E-01 3   1 1000037  #  d,~2+ 
 3.288266E-03 3   2 1000022  #  u,~o1 
 4.166833E-02 3   2 1000023  #  u,~o2 
 4.979904E-04 3   2 1000025  #  u,~o3 
 1.059463E-01 3   2 1000035  #  u,~o4 
 5.556029E-01 3   2 1000021  #  u,~g 

DECAY -1000002  5.336813E+01  # ~UL
 5.556029E-01 3   -2 1000021  #  U,~g 
 1.059463E-01 3   -2 1000035  #  U,~o4 
 4.979904E-04 3   -2 1000025  #  U,~o3 
 4.166833E-02 3   -2 1000023  #  U,~o2 
 3.288266E-03 3   -2 1000022  #  U,~o1 
 2.028936E-01 3   -1 -1000037  #  D,~2- 
 9.010259E-02 3   -1 -1000024  #  D,~1- 

DECAY 2000002  3.417308E+01  # ~uR
 4.034175E-10 3   1 1000024  #  d,~1+ 
 9.570843E-10 3   1 1000037  #  d,~2+ 
 1.260761E-01 3   2 1000022  #  u,~o1 
 4.680658E-03 3   2 1000023  #  u,~o2 
 3.574685E-04 3   2 1000025  #  u,~o3 
 5.092558E-04 3   2 1000035  #  u,~o4 
 8.683765E-01 3   2 1000021  #  u,~g 

DECAY -2000002  3.417308E+01  # ~UR
 8.683765E-01 3   -2 1000021  #  U,~g 
 5.092558E-04 3   -2 1000035  #  U,~o4 
 3.574685E-04 3   -2 1000025  #  U,~o3 
 4.680658E-03 3   -2 1000023  #  U,~o2 
 1.260761E-01 3   -2 1000022  #  U,~o1 
 9.570843E-10 3   -1 -1000037  #  D,~2- 
 4.034175E-10 3   -1 -1000024  #  D,~1- 

DECAY 1000001  5.324787E+01  # ~dL
 5.523228E-02 3   2 -1000024  #  u,~1- 
 2.350947E-01 3   2 -1000037  #  u,~2- 
 7.257851E-03 3   1 1000022  #  d,~o1 
 3.111653E-02 3   1 1000023  #  d,~o2 
 9.060329E-04 3   1 1000025  #  d,~o3 
 1.116265E-01 3   1 1000035  #  d,~o4 
 5.587660E-01 3   1 1000021  #  d,~g 

DECAY -1000001  5.324787E+01  # ~DL
 5.587660E-01 3   -1 1000021  #  D,~g 
 1.116265E-01 3   -1 1000035  #  D,~o4 
 9.060329E-04 3   -1 1000025  #  D,~o3 
 3.111653E-02 3   -1 1000023  #  D,~o2 
 7.257851E-03 3   -1 1000022  #  D,~o1 
 2.350947E-01 3   1000037 -2  #  ~2+,U 
 5.523228E-02 3   1000024 -2  #  ~1+,U 

DECAY 2000001  3.096979E+01  # ~dR
 7.520837E-04 3   2 -1000024  #  u,~1- 
 2.302447E-03 3   2 -1000037  #  u,~2- 
 3.468455E-02 3   1 1000022  #  d,~o1 
 1.685511E-03 3   1 1000023  #  d,~o2 
 9.426226E-05 3   1 1000025  #  d,~o3 
 1.228853E-03 3   1 1000035  #  d,~o4 
 9.592524E-01 3   1 1000021  #  d,~g 

DECAY -2000001  3.096979E+01  # ~DR
 9.592524E-01 3   -1 1000021  #  D,~g 
 1.228853E-03 3   -1 1000035  #  D,~o4 
 9.426226E-05 3   -1 1000025  #  D,~o3 
 1.685511E-03 3   -1 1000023  #  D,~o2 
 3.468455E-02 3   -1 1000022  #  D,~o1 
 2.302447E-03 3   1000037 -2  #  ~2+,U 
 7.520837E-04 3   1000024 -2  #  ~1+,U 

DECAY 1000004  5.341322E+01  # ~cL
 9.071871E-02 3   3 1000024  #  s,~1+ 
 2.028633E-01 3   3 1000037  #  s,~2+ 
 3.286477E-03 3   4 1000022  #  c,~o1 
 4.163739E-02 3   4 1000023  #  c,~o2 
 5.027123E-04 3   4 1000025  #  c,~o3 
 1.058556E-01 3   4 1000035  #  c,~o4 
 5.551360E-01 3   4 1000021  #  c,~g 

DECAY -1000004  5.341322E+01  # ~CL
 5.551360E-01 3   -4 1000021  #  C,~g 
 1.058556E-01 3   -4 1000035  #  C,~o4 
 5.027123E-04 3   -4 1000025  #  C,~o3 
 4.163739E-02 3   -4 1000023  #  C,~o2 
 3.286477E-03 3   -4 1000022  #  C,~o1 
 2.028633E-01 3   -3 -1000037  #  S,~2- 
 9.071871E-02 3   -3 -1000024  #  S,~1- 

DECAY 2000004  3.417404E+01  # ~cR
 5.130161E-06 3   3 1000024  #  s,~1+ 
 1.215547E-05 3   3 1000037  #  s,~2+ 
 1.260713E-01 3   4 1000022  #  c,~o1 
 4.683795E-03 3   4 1000023  #  c,~o2 
 3.641899E-04 3   4 1000025  #  c,~o3 
 5.156221E-04 3   4 1000035  #  c,~o4 
 8.683478E-01 3   4 1000021  #  c,~g 

DECAY -2000004  3.417404E+01  # ~CR
 8.683478E-01 3   -4 1000021  #  C,~g 
 5.156221E-04 3   -4 1000035  #  C,~o4 
 3.641899E-04 3   -4 1000025  #  C,~o3 
 4.683795E-03 3   -4 1000023  #  C,~o2 
 1.260713E-01 3   -4 1000022  #  C,~o1 
 1.215547E-05 3   -3 -1000037  #  S,~2- 
 5.130161E-06 3   -3 -1000024  #  S,~1- 

DECAY 1000003  4.812263E+01  # ~sL
 4.145168E-02 3   4 -1000024  #  c,~1- 
 2.057127E-01 3   4 -1000037  #  c,~2- 
 1.024338E-02 3   3 1000022  #  s,~o1 
 2.453613E-02 3   3 1000023  #  s,~o2 
 1.944871E-03 3   3 1000025  #  s,~o3 
 9.790363E-02 3   3 1000035  #  s,~o4 
 6.182075E-01 3   3 1000021  #  s,~g 

DECAY -1000003  4.812263E+01  # ~SL
 6.182075E-01 3   -3 1000021  #  S,~g 
 9.790363E-02 3   -3 1000035  #  S,~o4 
 1.944871E-03 3   -3 1000025  #  S,~o3 
 2.453613E-02 3   -3 1000023  #  S,~o2 
 1.024338E-02 3   -3 1000022  #  S,~o1 
 2.057127E-01 3   1000037 -4  #  ~2+,C 
 4.145168E-02 3   1000024 -4  #  ~1+,C 

DECAY 2000003  3.622734E+01  # ~sR
 2.777885E-02 3   4 -1000024  #  c,~1- 
 7.444805E-02 3   4 -1000037  #  c,~2- 
 2.679676E-02 3   3 1000022  #  s,~o1 
 1.554047E-02 3   3 1000023  #  s,~o2 
 3.094312E-05 3   3 1000025  #  s,~o3 
 3.527402E-02 3   3 1000035  #  s,~o4 
 8.201308E-01 3   3 1000021  #  s,~g 

DECAY -2000003  3.622734E+01  # ~SR
 8.201308E-01 3   -3 1000021  #  S,~g 
 3.527402E-02 3   -3 1000035  #  S,~o4 
 3.094312E-05 3   -3 1000025  #  S,~o3 
 1.554047E-02 3   -3 1000023  #  S,~o2 
 2.679676E-02 3   -3 1000022  #  S,~o1 
 7.444805E-02 3   1000037 -4  #  ~2+,C 
 2.777885E-02 3   1000024 -4  #  ~1+,C 

DECAY 1000006  5.255588E+01  # ~t1
 1.906438E-01 3   5 1000024  #  b,~1+ 
 2.938591E-01 3   5 1000037  #  b,~2+ 
 2.774746E-02 3   6 1000022  #  t,~o1 
 1.129801E-01 3   6 1000023  #  t,~o2 
 1.861747E-01 3   6 1000025  #  t,~o3 
 1.697741E-01 3   6 1000035  #  t,~o4 
 1.882092E-02 3   6 1000021  #  t,~g 

DECAY -1000006  5.255588E+01  # ~T1
 1.882092E-02 3   -6 1000021  #  T,~g 
 1.697741E-01 3   -6 1000035  #  T,~o4 
 1.861747E-01 3   -6 1000025  #  T,~o3 
 1.129801E-01 3   -6 1000023  #  T,~o2 
 2.774746E-02 3   -6 1000022  #  T,~o1 
 2.938591E-01 3   -5 -1000037  #  B,~2- 
 1.906438E-01 3   -5 -1000024  #  B,~1- 

DECAY 2000006  7.851107E+01  # ~t2
 3.623722E-01 3   5 1000024  #  b,~1+ 
 3.064224E-02 3   5 1000037  #  b,~2+ 
 3.464318E-02 3   6 1000022  #  t,~o1 
 1.516120E-01 3   6 1000023  #  t,~o2 
 1.728715E-01 3   6 1000025  #  t,~o3 
 2.488201E-02 3   6 1000035  #  t,~o4 
 2.076809E-01 3   6 1000021  #  t,~g 
 1.484549E-02 3   23 1000006  #  Z,~t1 
 4.502994E-04 3   25 1000006  #  h,~t1 

DECAY -2000006  7.851107E+01  # ~T2
 4.502994E-04 3   25 -1000006  #  h,~T1 
 1.484549E-02 3   23 -1000006  #  Z,~T1 
 2.076809E-01 3   -6 1000021  #  T,~g 
 2.488201E-02 3   -6 1000035  #  T,~o4 
 1.728715E-01 3   -6 1000025  #  T,~o3 
 1.516120E-01 3   -6 1000023  #  T,~o2 
 3.464318E-02 3   -6 1000022  #  T,~o1 
 3.064224E-02 3   -5 -1000037  #  B,~2- 
 3.623722E-01 3   -5 -1000024  #  B,~1- 

DECAY 1000005  6.183355E+01  # ~b1
 3.780868E-01 3   6 -1000024  #  t,~1- 
 6.575717E-02 3   6 -1000037  #  t,~2- 
 4.227215E-02 3   5 1000022  #  b,~o1 
 1.868489E-01 3   5 1000023  #  b,~o2 
 1.500301E-01 3   5 1000025  #  b,~o3 
 1.807228E-02 3   5 1000035  #  b,~o4 
 1.575249E-01 3   5 1000021  #  b,~g 
 1.407554E-03 3   -24 1000006  #  W-,~t1 

DECAY -1000005  6.183355E+01  # ~B1
 1.407554E-03 3   24 -1000006  #  W+,~T1 
 1.575249E-01 3   -5 1000021  #  B,~g 
 1.807228E-02 3   -5 1000035  #  B,~o4 
 1.500301E-01 3   -5 1000025  #  B,~o3 
 1.868489E-01 3   -5 1000023  #  B,~o2 
 4.227215E-02 3   -5 1000022  #  B,~o1 
 6.575717E-02 3   1000037 -6  #  ~2+,T 
 3.780868E-01 3   1000024 -6  #  ~1+,T 

DECAY 2000005  6.564985E+01  # ~b2
 1.853355E-01 3   6 -1000024  #  t,~1- 
 2.590445E-01 3   6 -1000037  #  t,~2- 
 5.732761E-04 3   5 1000022  #  b,~o1 
 9.258944E-02 3   5 1000023  #  b,~o2 
 1.679881E-01 3   5 1000025  #  b,~o3 
 1.126151E-01 3   5 1000035  #  b,~o4 
 1.702336E-01 3   5 1000021  #  b,~g 
 1.162071E-02 3   -24 1000006  #  W-,~t1 

DECAY -2000005  6.564985E+01  # ~B2
 1.162071E-02 3   24 -1000006  #  W+,~T1 
 1.702336E-01 3   -5 1000021  #  B,~g 
 1.126151E-01 3   -5 1000035  #  B,~o4 
 1.679881E-01 3   -5 1000025  #  B,~o3 
 9.258944E-02 3   -5 1000023  #  B,~o2 
 5.732761E-04 3   -5 1000022  #  B,~o1 
 2.590445E-01 3   1000037 -6  #  ~2+,T 
 1.853355E-01 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.3492E-01   3    25    21   21 # h-gluon-gluon
   2.2548E-09   3    35    24    24 # H-W-W
   2.2548E-09   3    35    23    23 # H-Z-Z
   8.1495E-05   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   1.1812E-04   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   2.2548E-09   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0051E+00     0.0000E+00   3    25     5    5 # h-b-b
   1.0000E+00     0.0000E+00   3    25     6    6 # h-t-t
   1.0060E+00     0.0000E+00   3    25    15   15 # h-l-l
   2.8900E+03     0.0000E+00   3    35     5    5 # H-b-b
   2.5076E-04     0.0000E+00   3    35     6    6 # H-t-t
   4.0119E+03     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     2.8900E+03   3    36     5    5 # A-b-b
   0.0000E+00     2.4926E-04   3    36     6    6 # A-t-t
   0.0000E+00     4.0119E+03   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1         392                  # channel id number
    1           2           1                  # HBresult      
    1           3  0.56059996345242025         # obsratio  
    1           4           1                  # ncombined
    1           5 ||(p p-bar)->V (h1)/VBF-> (b b-bar)+... where h1 is SM-like ([hep-ex] arXiv:1107.5518 (TEVNPHWG))|| # text description of channel
#


==> anc/HND_bestfit_output.txt <==
% micrOMEGAs output for HND_bestfit.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=1.8787e+02 | msn2=1.8130e+03 | sinth=2.7533e-02
ml3=1.8135e+03 | anl=5.1590e+02 | mn3=1.9432e+02
msn1m=1.1157e+03 | msn2m=1.2622e+03 | sinthm=8.9915e-02
ml2=1.2628e+03 | anm=1.7991e+02 | mn2=1.1169e+03

msneu1=1.87871640E+02
msneu2=1.81303131E+03
sinth=2.75334918E-02
msneu1m=1.11565731E+03
msneu2m=1.26222723E+03
sinthm=8.99147744E-02
tanbeta=6.31207638E+01
mu=3.61263586E+02
M2=4.14376677E+02
At=2.00503196E+03
M_A=2.70552719E+03
MQ3=1.68838268E+03

mu_md=5.42322503E-01
ms_md=1.91706387E+01
sigma0=4.35863745E+01
sigmapiN=4.52857583E+01
sigma_s=2.11228671E+01
rho_DM=3.63127805E-01
v0=2.36162295E+02
vesc=5.64059698E+02
mt=1.73624673E+02
mb_mb=4.26581375E+00
alphaS=1.18320508E-01

=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   123.63 2.89E-03
    H  2705.52 1.58E+02
   H3  2705.53 1.58E+02
   H+  2706.88 1.58E+02

Masses of odd sector Particles:
~nl1 : MSnl1 =   187.9 || ~o1  : MNE1  =   201.1 || ~1+  : MC1   =   338.9 
~o2  : MNE2  =   341.5 || ~o3  : MNE3  =   371.7 || ~2+  : MC2   =   470.3 
~o4  : MNE4  =   470.4 || ~ne1 : MSne1 =  1115.7 || ~nm1 : MSnm1 =  1115.7 
~ne2 : MSne2 =  1262.2 || ~nm2 : MSnm2 =  1262.2 || ~eR  : MSeR  =  1263.5 
~mR  : MSmR  =  1263.5 || ~eL  : MSeL  =  1263.6 || ~mL  : MSmL  =  1263.6 
~g   : MSG   =  1417.0 || ~t1  : MSt1  =  1623.4 || ~b1  : MSb1  =  1714.7 
~b2  : MSb2  =  1743.7 || ~t2  : MSt2  =  1780.0 || ~l1  : MSl1  =  1802.5 
~nl2 : MSnl2 =  1813.0 || ~l2  : MSl2  =  1825.5 || ~uL  : MSuL  =  2033.0 
~cL  : MScL  =  2033.0 || ~uR  : MSuR  =  2033.3 || ~cR  : MScR  =  2033.3 
~dR  : MSdR  =  2033.8 || ~sR  : MSsR  =  2033.8 || ~dL  : MSdL  =  2034.4 
~sL  : MSsL  =  2034.4 || 

==== Calculation of relic density ====
Xf=2.43e+01 || Omega=1.13e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 39% ~nl1 ~Nl1 ->W+ W- 
 37% ~nl1 ~Nl1 ->h h 
 18% ~nl1 ~Nl1 ->Z Z 
  6% ~nl1 ~Nl1 ->t T 


==== Physical Constraints: =====
Omega_h2=1.13446E-01
amu=9.41700E-10


==== Decays =====
Z -> N*x : total width=2.436549E+00
 and Branchings:
6.855503E-02 Z -> ne,Ne
6.855503E-02 Z -> nm,Nm
6.855503E-02 Z -> nl,Nl
3.446804E-02 Z -> e,E
3.446804E-02 Z -> m,M
3.438997E-02 Z -> l,L
1.179198E-01 Z -> u,U
1.520068E-01 Z -> d,D
1.178710E-01 Z -> c,C
1.520061E-01 Z -> s,S
1.512052E-01 Z -> b,B

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.025366, u 0.020185, s 0.022512
neutronFF (new)     d 0.037168, u 0.013737, s 0.022481

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -2.180E-09  [anti: -1.710E-09]
neutron: SI  1.176E-09  [anti: -5.120E-09]
CDM-nucleon cross sections[cm2]:
 proton  SI 2.056E-45  [anti: 1.266E-45]
 neutron SI 5.985E-46  [anti: 1.134E-44]
CDM-Xe cross sections[cm2]:
 SI averaged: 2.995E-45
CDM-Ge cross sections[cm2]:
 SI averaged: 2.949E-45

    Channel          vcs[cm^3/s]
==================================
  ~nl1,~Nl1 -> W+ W-    2.04E-26
  ~nl1,~Nl1 -> h h      1.94E-26
  ~nl1,~Nl1 -> Z Z      9.42E-27
  ~nl1,~Nl1 -> t T      2.51E-27
  ~nl1,~nl1 -> nl nl    1.72E-31
  ~Nl1,~Nl1 -> Nl Nl    1.72E-31
sigmaV = 2.5876897228e-26 (Mcdm=1.87872e+02)

sigmaV_nl  = 8.62207e-32
sigmaV_tau = 8.14312e-31
sigmaV_s   = 6.21457e-33
sigmaV_c   = 3.00027e-31
sigmaV_b   = 5.06512e-30
sigmaV_W   = 1.02010e-26
sigmaV_Z   = 4.70887e-27
sigmaV_h   = 9.70536e-27
sigmaV_top = 1.25540e-27


==> anc/HND_quasimean.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     3.72043468E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     2.45941765E+03   # EWSB scale
         1     2.77550396E+02   #  M_1
         2     5.55100793E+02   #  M_2
         3     1.66530238E+03   #  M_3
        11    -2.15896975E+02   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     5.12068004E+02   #  mu(EWSB)
        26     5.87973233E+02   #  MA_pole
        31     1.27927620E+03   #  M_eL
        32     1.27927620E+03   #  M_muL
        33     1.91958285E+03   #  M_tauL
        34     1.27927620E+03   #  M_eR
        35     1.27927620E+03   #  M_muR
        36     1.91958285E+03   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     2.45568936E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     2.45568936E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     2.45568936E+03   #  M_bR
        50     9.31580300E+02   #  M_ne_R
        51     9.31580300E+02   #  M_nmu_R
        52     1.99739775E+02   #  M_ntau_R
        53     1.90049871E+03   #  A_ne
        54     1.90049871E+03   #  A_nmu
        55     5.46838470E+02   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     3.72043468E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.18634496E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.37913238E+00   # mb(mb)^MSbar
         6     1.73391739E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04800036E+01   # W+
        25     1.19094799E+02   # h
        35     5.88003451E+02   # H
        36     5.87973233E+02   # A
        37     5.94039724E+02   # H+
         5     5.03973837E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.06594092E+03   # ~d_L
   2000001     2.06529373E+03   # ~d_R
   1000002     2.06448956E+03   # ~u_L
   2000002     2.06482349E+03   # ~u_R
   1000003     2.06594092E+03   # ~s_L
   2000003     2.06529373E+03   # ~s_R
   1000004     2.06448956E+03   # ~c_L
   2000004     2.06482349E+03   # ~c_R
   1000005     2.49840173E+03   # ~b_1
   2000005     2.51616236E+03   # ~b_2
   1000006     2.47548120E+03   # ~t_1
   2000006     2.50842914E+03   # ~t_2
   1000011     1.28007480E+03   # ~e_L
   2000011     1.28004163E+03   # ~e_R
   1000013     1.28007480E+03   # ~mu_L
   2000013     1.28004163E+03   # ~mu_R
   1000015     1.91144503E+03   # ~tau_1
   2000015     1.92872595E+03   # ~tau_2
   1000021     1.86254063E+03   # ~g
   1000022     2.70446050E+02   # ~chi_10
   1000023     4.88384518E+02   # ~chi_20
   1000025    -5.22833453E+02   # ~chi_30
   1000035     6.13867783E+02   # ~chi_40
   1000024     4.86920190E+02   # ~chi_1+
   1000037     6.13677974E+02   # ~chi_2+
   1000012     8.63339214E+02   # ~nu_e1
   2000012     1.32472004E+03   # ~nu_e2
   1000014     8.63339214E+02   # ~nu_mu1
   2000014     1.32472004E+03   # ~nu_mu2
   1000016     1.93460367E+02   # ~nu_tau1
   2000016     1.91914453E+03   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     5.07019537E-06   # Delta rho parameter
         2     5.85824074E-10   # g_mu -2
         3     3.75412863E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     6.32580212E+01   # delta mZ^2/mZ^2 (mu^2)
         2     9.10415370E-02   # delta mZ^2/mZ^2 (B.mu)
         3     3.16297016E+01   # delta mt/mt (mu^2)
         4     4.47977881E-02   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.90288086E-01   # N_11
  1  2    -1.75416304E-02   # N_12
  1  3     1.21312406E-01   # N_13
  1  4    -6.56132400E-02   # N_14
  2  1     1.22563673E-01   # N_21
  2  2     5.26035871E-01   # N_22
  2  3    -6.11977152E-01   # N_23
  2  4     5.77709594E-01   # N_24
  3  1     3.83193698E-02   # N_31
  3  2    -4.87766569E-02   # N_32
  3  3    -7.03031455E-01   # N_33
  3  4    -7.08448472E-01   # N_34
  4  1     5.32848733E-02   # N_41
  4  2    -8.48881259E-01   # N_42
  4  3    -3.41341529E-01   # N_43
  4  4     4.00059109E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -4.81398295E-01   # U_11
  1  2     8.76501957E-01   # U_12
  2  1     8.76501957E-01   # U_21
  2  2     4.81398295E-01   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -5.64332187E-01   # V_11
  1  2     8.25547807E-01   # V_12
  2  1     8.25547807E-01   # V_21
  2  2     5.64332187E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     3.51652454E-01   # cos(theta_t)
  1  2     9.36130628E-01   # sin(theta_t)
  2  1    -9.36130628E-01   # -sin(theta_t)
  2  2     3.51652454E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.96339736E-01   # cos(theta_b)
  1  2     7.17712319E-01   # sin(theta_b)
  2  1    -7.17712319E-01   # -sin(theta_b)
  2  2     6.96339736E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.06654259E-01   # cos(theta_tau)
  1  2     7.07559014E-01   # sin(theta_tau)
  2  1    -7.07559014E-01   # -sin(theta_tau)
  2  2     7.06654259E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -3.48326201E-01   # cos(theta_ne)
  1  2     9.37373382E-01   # sin(theta_ne)
  2  1    -9.37373382E-01   # -sin(theta_ne)
  2  2    -3.48326201E-01   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -3.48326201E-01   # cos(theta_nmu)
  1  2     9.37373382E-01   # sin(theta_nmu)
  2  1    -9.37373382E-01   # -sin(theta_nmu)
  2  2    -3.48326201E-01   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -2.60241399E-02   # cos(theta_ntau)
  1  2     9.99661315E-01   # sin(theta_ntau)
  2  1    -9.99661315E-01   # -sin(theta_ntau)
  2  2    -2.60241399E-02   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -2.87557589E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.45941765E+03  # DRbar Higgs Parameters
     1     5.12068004E+02   # mu(Q)
     2     3.62338206E+01   # tanbeta(Q)
     3     2.42881234E+02   # vev(Q)
     4     5.78720438E+05   # MA^2(Q)
#
BLOCK GAUGE Q=  2.45941765E+03  # The gauge couplings
     1     3.64823666E-01   # gprime(Q) DRbar
     2     6.40957817E-01   # g(Q) DRbar
     3     1.02677953E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  2.45941765E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3    -2.15896975E+02   # A_t(Q) DRbar
#
BLOCK Ad Q=  2.45941765E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  2.45941765E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.45941765E+03  # The Yukawa couplings
  3  3     8.32473191E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  2.45941765E+03  # The Yukawa couplings
  3  3     5.07424031E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.45941765E+03  # The Yukawa couplings
  3  3     3.77526482E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.45941765E+03  # soft SUSY breaking masses at the scale Q
         1     2.77550396E+02   # M_1
         2     5.55100793E+02   # M_2
         3     1.66530238E+03   # M_3
        21     1.42739729E+05   # M^2_Hd
        22    -1.18462903E+05   # M^2_Hu
        31     1.27927620E+03   # M_eL
        32     1.27927620E+03   # M_muL
        33     1.91958285E+03   # M_tauL
        34     1.27927620E+03   # M_eR
        35     1.27927620E+03   # M_muR
        36     1.91958285E+03   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     2.45568936E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     2.45568936E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     2.45568936E+03   # M_bR
        50     9.31580300E+02   # M_ne_R
        51     9.31580300E+02   # M_nmu_R
        52     1.99739775E+02   # M_ntau_R
        53     1.90049871E+03   # A_ne
        54     1.90049871E+03   # A_nmu
        55     5.46838470E+02   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     3.72043468E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.37316745E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     4.06516465E-03   # h decays
#          BR         NDA      ID1       ID2
     7.18145394E-01    2           5        -5   # BR(h -> b       bb     )
     6.58581439E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.33142128E-04    2         -13        13   # BR(h -> mu+     mu-    )
     2.54118899E-04    2           3        -3   # BR(h -> s       sb     )
     2.81800348E-02    2           4        -4   # BR(h -> c       cb     )
     6.84015767E-02    2          21        21   # BR(h -> g       g      )
     1.89923940E-03    2          22        22   # BR(h -> gam     gam    )
     8.68771833E-04    2          22        23   # BR(h -> Z       gam    )
     1.04359458E-01    2          24       -24   # BR(h -> W+      W-     )
     1.18001200E-02    2          23        23   # BR(h -> Z       Z      )
     0.00000000E+00    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     1.32377476E+01   # H decays
#          BR         NDA      ID1       ID2
     8.76848631E-01    2           5        -5   # BR(H -> b       bb     )
     1.20844831E-01    2         -15        15   # BR(H -> tau+    tau-   )
     4.27252610E-04    2         -13        13   # BR(H -> mu+     mu-    )
     2.93754917E-04    2           3        -3   # BR(H -> s       sb     )
     2.63424484E-08    2           4        -4   # BR(H -> c       cb     )
     1.21300486E-03    2           6        -6   # BR(H -> t       tb     )
     2.04975342E-04    2          21        21   # BR(H -> g       g      )
     1.04483313E-07    2          22        22   # BR(H -> gam     gam    )
     5.57174021E-08    2          23        22   # BR(H -> Z       gam    )
     5.98574019E-06    2          24       -24   # BR(H -> W+      W-     )
     2.89427217E-06    2          23        23   # BR(H -> Z       Z      )
     6.20212369E-05    2          25        25   # BR(H -> h       h      )
    -1.67602539E-22    2          36        36   # BR(H -> A       A      )
    -7.94945995E-20    2          23        36   # BR(H -> Z       A      )
     9.64626214E-05    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
#
#         PDG            Width
DECAY        36     1.32516613E+01   # A decays
#          BR         NDA      ID1       ID2
     8.76044793E-01    2           5        -5   # BR(A -> b       bb     )
     1.20724075E-01    2         -15        15   # BR(A -> tau+    tau-   )
     4.26810138E-04    2         -13        13   # BR(A -> mu+     mu-    )
     2.93470955E-04    2           3        -3   # BR(A -> s       sb     )
     2.44397207E-08    2           4        -4   # BR(A -> c       cb     )
     1.60089523E-03    2           6        -6   # BR(A -> t       tb     )
     2.38520787E-04    2          21        21   # BR(A -> g       g      )
     1.49357073E-07    2          22        22   # BR(A -> gam     gam    )
     5.90268788E-08    2          23        22   # BR(A -> Z       gam    )
     5.53787735E-06    2          23        25   # BR(A -> Z       h      )
     6.65664234E-04    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
#
#         PDG            Width
DECAY        37     1.15733769E+01   # H+ decays
#          BR         NDA      ID1       ID2
     1.49649962E-03    2           4        -5   # BR(H+ -> c       bb     )
     1.39656841E-01    2         -15        16   # BR(H+ -> tau+    nu_tau )
     4.93745206E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     1.35056586E-05    2           2        -5   # BR(H+ -> u       bb     )
     1.68622402E-05    2           2        -3   # BR(H+ -> u       sb     )
     3.31630565E-04    2           4        -3   # BR(H+ -> c       sb     )
     8.57984226E-01    2           6        -5   # BR(H+ -> t       bb     )
     6.68918400E-06    2          24        25   # BR(H+ -> W+      h      )
     9.23231276E-10    2          24        36   # BR(H+ -> W+      A      )
#

DECAY 1000024  1.978545E-01  # ~1+
 9.970726E-01 3   24 1000022  #  W+,~o1 
 2.927629E-03 3   -15 1000016  #  L,~nl1 

DECAY -1000024  1.978545E-01  # ~1-
 2.927629E-03 3   15 -1000016  #  l,~Nl1 
 9.970726E-01 3   -24 1000022  #  W-,~o1 

DECAY 1000037  8.035301E-01  # ~2+
 3.256016E-01 3   23 1000024  #  Z,~1+ 
 7.029674E-02 3   25 1000024  #  h,~1+ 
 7.621880E-02 3   24 1000022  #  W+,~o1 
 4.647174E-01 3   24 1000023  #  W+,~o2 
 6.182257E-02 3   24 1000025  #  W+,~o3 
 1.342970E-03 3   -15 1000016  #  L,~nl1 

DECAY -1000037  8.035301E-01  # ~2-
 1.342970E-03 3   15 -1000016  #  l,~Nl1 
 6.182257E-02 3   -24 1000025  #  W-,~o3 
 4.647174E-01 3   -24 1000023  #  W-,~o2 
 7.621880E-02 3   -24 1000022  #  W-,~o1 
 7.029674E-02 3   25 -1000024  #  h,~1- 
 3.256016E-01 3   23 -1000024  #  Z,~1- 

DECAY 1000022  5.802319E-05  # ~o1
 4.999999E-01 3   -16 1000016  #  Nl,~nl1 
 4.999999E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  2.065340E-01  # ~o2
 9.840294E-02 3   23 1000022  #  Z,~o1 
 9.005850E-01 3   25 1000022  #  h,~o1 
 5.060456E-04 3   -16 1000016  #  Nl,~nl1 
 5.060456E-04 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  2.858273E-01  # ~o3
 9.317990E-01 3   23 1000022  #  Z,~o1 
 6.818187E-02 3   25 1000022  #  h,~o1 
 9.495485E-06 3   -16 1000016  #  Nl,~nl1 
 9.495485E-06 3   16 -1000016  #  nl,~Nl1 

DECAY 1000035  8.701740E-01  # ~o4
 4.290868E-01 3   -24 1000024  #  W-,~1+ 
 4.290868E-01 3   24 -1000024  #  W+,~1- 
 1.143917E-02 3   23 1000022  #  Z,~o1 
 6.504213E-02 3   25 1000022  #  h,~o1 
 2.999494E-03 3   23 1000023  #  Z,~o2 
 6.108304E-02 3   25 1000023  #  h,~o2 
 6.311820E-04 3   -16 1000016  #  Nl,~nl1 
 6.311820E-04 3   16 -1000016  #  nl,~Nl1 

DECAY 1000021  1.355667E-01  # ~g
 1.301222E-02 4   5 -5 1000035  #  b,B,~o4 
 2.799804E-02 4   6 -6 1000035  #  t,T,~o4 
 3.155751E-02 4   3 -3 1000035  #  s,S,~o4 
 3.031614E-02 4   4 -4 1000035  #  c,C,~o4 
 3.152125E-02 4   1 -1 1000035  #  d,D,~o4 
 3.032680E-02 4   2 -2 1000035  #  u,U,~o4 
 2.188527E-02 4   5 -5 1000025  #  b,B,~o3 
 4.651095E-02 4   6 -6 1000025  #  t,T,~o3 
 2.052395E-04 4   3 -3 1000025  #  s,S,~o3 
 7.757702E-05 4   4 -4 1000025  #  c,C,~o3 
 9.741044E-05 4   1 -1 1000025  #  d,D,~o3 
 7.412263E-05 4   2 -2 1000025  #  u,U,~o3 
 2.146110E-02 4   5 -5 1000023  #  b,B,~o2 
 3.318719E-02 4   6 -6 1000023  #  t,T,~o2 
 1.314372E-02 4   3 -3 1000023  #  s,S,~o2 
 1.584707E-02 4   4 -4 1000023  #  c,C,~o2 
 1.305065E-02 4   1 -1 1000023  #  d,D,~o2 
 1.585117E-02 4   2 -2 1000023  #  u,U,~o2 
 4.036101E-03 4   5 -5 1000022  #  b,B,~o1 
 8.581024E-03 4   6 -6 1000022  #  t,T,~o1 
 1.039764E-02 4   3 -3 1000022  #  s,S,~o1 
 3.366600E-02 4   4 -4 1000022  #  c,C,~o1 
 1.039587E-02 4   1 -1 1000022  #  d,D,~o1 
 3.367693E-02 4   2 -2 1000022  #  u,U,~o1 
 4.131589E-02 4   6 -5 -1000037  #  t,B,~2- 
 6.213887E-02 4   4 -3 -1000037  #  c,S,~2- 
 6.211675E-02 4   2 -1 -1000037  #  u,D,~2- 
 4.131589E-02 4   -6 5 1000037  #  T,b,~2+ 
 6.213887E-02 4   -4 3 1000037  #  C,s,~2+ 
 6.211675E-02 4   -2 1 1000037  #  U,d,~2+ 
 5.459025E-02 4   6 -5 -1000024  #  t,B,~1- 
 2.824450E-02 4   4 -3 -1000024  #  c,S,~1- 
 2.815524E-02 4   2 -1 -1000024  #  u,D,~1- 
 5.459025E-02 4   -6 5 1000024  #  T,b,~1+ 
 2.824450E-02 4   -4 3 1000024  #  C,s,~1+ 
 2.815524E-02 4   -2 1 1000024  #  U,d,~1+ 

DECAY 1000011  3.737250E+01  # ~eL
 4.905526E-02 3   12 -1000024  #  ne,~1- 
 1.318586E-01 3   12 -1000037  #  ne,~2- 
 3.650253E-02 3   11 1000022  #  e,~o1 
 3.717736E-02 3   11 1000023  #  e,~o2 
 7.735800E-05 3   11 1000025  #  e,~o3 
 5.763235E-02 3   11 1000035  #  e,~o4 
 6.876965E-01 3   -24 1000012  #  W-,~ne1 

DECAY -1000011  3.737250E+01  # ~EL
 6.876965E-01 3   24 -1000012  #  W+,~Ne1 
 5.763235E-02 3   -11 1000035  #  E,~o4 
 7.735800E-05 3   -11 1000025  #  E,~o3 
 3.717736E-02 3   -11 1000023  #  E,~o2 
 3.650253E-02 3   -11 1000022  #  E,~o1 
 1.318586E-01 3   1000037 -12  #  ~2+,Ne 
 4.905526E-02 3   1000024 -12  #  ~1+,Ne 

DECAY 2000011  5.915765E+00  # ~eR
 9.849578E-01 3   11 1000022  #  e,~o1 
 1.206798E-02 3   11 1000023  #  e,~o2 
 1.121661E-03 3   11 1000025  #  e,~o3 
 1.852526E-03 3   11 1000035  #  e,~o4 

DECAY -2000011  5.915765E+00  # ~ER
 1.852526E-03 3   -11 1000035  #  E,~o4 
 1.121661E-03 3   -11 1000025  #  E,~o3 
 1.206798E-02 3   -11 1000023  #  E,~o2 
 9.849578E-01 3   -11 1000022  #  E,~o1 

DECAY 1000013  3.737250E+01  # ~mL
 4.905526E-02 3   14 -1000024  #  nm,~1- 
 1.318586E-01 3   14 -1000037  #  nm,~2- 
 3.650253E-02 3   13 1000022  #  m,~o1 
 3.717736E-02 3   13 1000023  #  m,~o2 
 7.735800E-05 3   13 1000025  #  m,~o3 
 5.763235E-02 3   13 1000035  #  m,~o4 
 6.876965E-01 3   -24 1000014  #  W-,~nm1 

DECAY -1000013  3.737250E+01  # ~ML
 6.876965E-01 3   24 -1000014  #  W+,~Nm1 
 5.763235E-02 3   -13 1000035  #  M,~o4 
 7.735800E-05 3   -13 1000025  #  M,~o3 
 3.717736E-02 3   -13 1000023  #  M,~o2 
 3.650253E-02 3   -13 1000022  #  M,~o1 
 1.318586E-01 3   1000037 -14  #  ~2+,Nm 
 4.905526E-02 3   1000024 -14  #  ~1+,Nm 

DECAY 2000013  5.915765E+00  # ~mR
 9.849578E-01 3   13 1000022  #  m,~o1 
 1.206798E-02 3   13 1000023  #  m,~o2 
 1.121661E-03 3   13 1000025  #  m,~o3 
 1.852526E-03 3   13 1000035  #  m,~o4 

DECAY -2000013  5.915765E+00  # ~MR
 1.852526E-03 3   -13 1000035  #  M,~o4 
 1.121661E-03 3   -13 1000025  #  M,~o3 
 1.206798E-02 3   -13 1000023  #  M,~o2 
 9.849578E-01 3   -13 1000022  #  M,~o1 

DECAY 1000015  2.485930E+01  # ~l1
 2.806745E-01 3   16 -1000024  #  nl,~1- 
 9.223942E-02 3   16 -1000037  #  nl,~2- 
 2.481693E-01 3   15 1000022  #  l,~o1 
 1.910206E-01 3   15 1000023  #  l,~o2 
 8.314395E-02 3   15 1000025  #  l,~o3 
 4.416279E-02 3   15 1000035  #  l,~o4 
 6.054974E-02 3   -24 1000016  #  W-,~nl1 
 3.962524E-05 3   -37 1000016  #  H-,~nl1 

DECAY -1000015  2.485930E+01  # ~L1
 3.962524E-05 3   37 -1000016  #  H+,~Nl1 
 6.054974E-02 3   24 -1000016  #  W+,~Nl1 
 4.416279E-02 3   -15 1000035  #  L,~o4 
 8.314395E-02 3   -15 1000025  #  L,~o3 
 1.910206E-01 3   -15 1000023  #  L,~o2 
 2.481693E-01 3   -15 1000022  #  L,~o1 
 9.223942E-02 3   1000037 -16  #  ~2+,Nl 
 2.806745E-01 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  2.425995E+01  # ~l2
 2.770731E-04 3   16 -1000024  #  nl,~1- 
 3.640535E-01 3   16 -1000037  #  nl,~2- 
 2.199866E-01 3   15 1000022  #  l,~o1 
 6.154637E-02 3   15 1000023  #  l,~o2 
 1.095144E-01 3   15 1000025  #  l,~o3 
 1.806313E-01 3   15 1000035  #  l,~o4 
 6.394880E-02 3   -24 1000016  #  W-,~nl1 
 4.196117E-05 3   -37 1000016  #  H-,~nl1 

DECAY -2000015  2.425995E+01  # ~L2
 4.196117E-05 3   37 -1000016  #  H+,~Nl1 
 6.394880E-02 3   24 -1000016  #  W+,~Nl1 
 1.806313E-01 3   -15 1000035  #  L,~o4 
 1.095144E-01 3   -15 1000025  #  L,~o3 
 6.154637E-02 3   -15 1000023  #  L,~o2 
 2.199866E-01 3   -15 1000022  #  L,~o1 
 3.640535E-01 3   1000037 -16  #  ~2+,Nl 
 2.770731E-04 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  5.191936E-01  # ~ne1
 2.524028E-01 3   11 1000024  #  e,~1+ 
 2.843184E-01 3   11 1000037  #  e,~2+ 
 2.180335E-01 3   12 1000022  #  ne,~o1 
 8.294386E-02 3   12 1000023  #  ne,~o2 
 1.664990E-03 3   12 1000025  #  ne,~o3 
 1.606366E-01 3   12 1000035  #  ne,~o4 

DECAY -1000012  5.191936E-01  # ~Ne1
 1.606366E-01 3   -12 1000035  #  Ne,~o4 
 1.664990E-03 3   -12 1000025  #  Ne,~o3 
 8.294386E-02 3   -12 1000023  #  Ne,~o2 
 2.180335E-01 3   -12 1000022  #  Ne,~o1 
 2.843184E-01 3   -11 -1000037  #  E,~2- 
 2.524028E-01 3   -11 -1000024  #  E,~1- 

DECAY 2000012  3.448623E+01  # ~ne2
 6.792816E-02 3   11 1000024  #  e,~1+ 
 1.198717E-01 3   11 1000037  #  e,~2+ 
 4.118473E-02 3   12 1000022  #  ne,~o1 
 2.240610E-02 3   12 1000023  #  ne,~o2 
 4.950588E-04 3   12 1000025  #  ne,~o3 
 6.778886E-02 3   12 1000035  #  ne,~o4 
 4.247493E-01 3   23 1000012  #  Z,~ne1 
 2.555763E-01 3   25 1000012  #  h,~ne1 

DECAY -2000012  3.448623E+01  # ~Ne2
 2.555763E-01 3   25 -1000012  #  h,~Ne1 
 4.247493E-01 3   23 -1000012  #  Z,~Ne1 
 6.778886E-02 3   -12 1000035  #  Ne,~o4 
 4.950588E-04 3   -12 1000025  #  Ne,~o3 
 2.240610E-02 3   -12 1000023  #  Ne,~o2 
 4.118473E-02 3   -12 1000022  #  Ne,~o1 
 1.198717E-01 3   -11 -1000037  #  E,~2- 
 6.792816E-02 3   -11 -1000024  #  E,~1- 

DECAY 1000014  5.191936E-01  # ~nm1
 2.524028E-01 3   13 1000024  #  m,~1+ 
 2.843184E-01 3   13 1000037  #  m,~2+ 
 2.180335E-01 3   14 1000022  #  nm,~o1 
 8.294386E-02 3   14 1000023  #  nm,~o2 
 1.664990E-03 3   14 1000025  #  nm,~o3 
 1.606366E-01 3   14 1000035  #  nm,~o4 

DECAY -1000014  5.191936E-01  # ~Nm1
 1.606366E-01 3   -14 1000035  #  Nm,~o4 
 1.664990E-03 3   -14 1000025  #  Nm,~o3 
 8.294386E-02 3   -14 1000023  #  Nm,~o2 
 2.180335E-01 3   -14 1000022  #  Nm,~o1 
 2.843184E-01 3   -13 -1000037  #  M,~2- 
 2.524028E-01 3   -13 -1000024  #  M,~1- 

DECAY 2000014  3.448623E+01  # ~nm2
 6.792816E-02 3   13 1000024  #  m,~1+ 
 1.198717E-01 3   13 1000037  #  m,~2+ 
 4.118473E-02 3   14 1000022  #  nm,~o1 
 2.240610E-02 3   14 1000023  #  nm,~o2 
 4.950588E-04 3   14 1000025  #  nm,~o3 
 6.778886E-02 3   14 1000035  #  nm,~o4 
 4.247493E-01 3   23 1000014  #  Z,~nm1 
 2.555763E-01 3   25 1000014  #  h,~nm1 

DECAY -2000014  3.448623E+01  # ~Nm2
 2.555763E-01 3   25 -1000014  #  h,~Nm1 
 4.247493E-01 3   23 -1000014  #  Z,~Nm1 
 6.778886E-02 3   -14 1000035  #  Nm,~o4 
 4.950588E-04 3   -14 1000025  #  Nm,~o3 
 2.240610E-02 3   -14 1000023  #  Nm,~o2 
 4.118473E-02 3   -14 1000022  #  Nm,~o1 
 1.198717E-01 3   -13 -1000037  #  M,~2- 
 6.792816E-02 3   -13 -1000024  #  M,~1- 

DECAY 1000016  0.000000E+00  # ~nl1

DECAY -1000016  0.000000E+00  # ~Nl1

DECAY 2000016  3.024090E+01  # ~nl2
 2.725148E-01 3   15 1000024  #  l,~1+ 
 3.286523E-01 3   15 1000037  #  l,~2+ 
 8.094804E-02 3   16 1000022  #  nl,~o1 
 4.931929E-02 3   16 1000023  #  nl,~o2 
 1.118576E-03 3   16 1000025  #  nl,~o3 
 1.664521E-01 3   16 1000035  #  nl,~o4 
 5.034195E-02 3   23 1000016  #  Z,~nl1 
 5.058179E-02 3   25 1000016  #  h,~nl1 
 3.810230E-05 3   35 1000016  #  H,~nl1 
 3.307315E-05 3   36 1000016  #  H3,~nl1 

DECAY -2000016  3.024090E+01  # ~Nl2
 3.307315E-05 3   36 -1000016  #  H3,~Nl1 
 3.810230E-05 3   35 -1000016  #  H,~Nl1 
 5.058179E-02 3   25 -1000016  #  h,~Nl1 
 5.034195E-02 3   23 -1000016  #  Z,~Nl1 
 1.664521E-01 3   -16 1000035  #  Nl,~o4 
 1.118576E-03 3   -16 1000025  #  Nl,~o3 
 4.931929E-02 3   -16 1000023  #  Nl,~o2 
 8.094804E-02 3   -16 1000022  #  Nl,~o1 
 3.286523E-01 3   -15 -1000037  #  L,~2- 
 2.725148E-01 3   -15 -1000024  #  L,~1- 

DECAY 1000002  2.645669E+01  # ~uL
 1.872371E-01 3   1 1000024  #  d,~1+ 
 3.733862E-01 3   1 1000037  #  d,~2+ 
 8.517634E-03 3   2 1000022  #  u,~o1 
 8.835848E-02 3   2 1000023  #  u,~o2 
 5.036484E-04 3   2 1000025  #  u,~o3 
 1.928660E-01 3   2 1000035  #  u,~o4 
 1.491310E-01 3   2 1000021  #  u,~g 

DECAY -1000002  2.645669E+01  # ~UL
 1.491310E-01 3   -2 1000021  #  U,~g 
 1.928660E-01 3   -2 1000035  #  U,~o4 
 5.036484E-04 3   -2 1000025  #  U,~o3 
 8.835848E-02 3   -2 1000023  #  U,~o2 
 8.517634E-03 3   -2 1000022  #  U,~o1 
 3.733862E-01 3   -1 -1000037  #  D,~2- 
 1.872371E-01 3   -1 -1000024  #  D,~1- 

DECAY 2000002  8.457956E+00  # ~uR
 1.611891E-10 3   1 1000024  #  d,~1+ 
 9.413770E-09 3   1 1000037  #  d,~2+ 
 5.227262E-01 3   2 1000022  #  u,~o1 
 7.387539E-03 3   2 1000023  #  u,~o2 
 7.096821E-04 3   2 1000025  #  u,~o3 
 1.302005E-03 3   2 1000035  #  u,~o4 
 4.678746E-01 3   2 1000021  #  u,~g 

DECAY -2000002  8.457956E+00  # ~UR
 4.678746E-01 3   -2 1000021  #  U,~g 
 1.302005E-03 3   -2 1000035  #  U,~o4 
 7.096821E-04 3   -2 1000025  #  U,~o3 
 7.387539E-03 3   -2 1000023  #  U,~o2 
 5.227262E-01 3   -2 1000022  #  U,~o1 
 9.413770E-09 3   -1 -1000037  #  D,~2- 
 1.611891E-10 3   -1 -1000024  #  D,~1- 

DECAY 1000001  2.633438E+01  # ~dL
 1.362965E-01 3   2 -1000024  #  u,~1- 
 4.215099E-01 3   2 -1000037  #  u,~2- 
 1.274740E-02 3   1 1000022  #  d,~o1 
 7.454507E-02 3   1 1000023  #  d,~o2 
 9.105242E-04 3   1 1000025  #  d,~o3 
 2.022249E-01 3   1 1000035  #  d,~o4 
 1.517659E-01 3   1 1000021  #  d,~g 

DECAY -1000001  2.633438E+01  # ~DL
 1.517659E-01 3   -1 1000021  #  D,~g 
 2.022249E-01 3   -1 1000035  #  D,~o4 
 9.105242E-04 3   -1 1000025  #  D,~o3 
 7.454507E-02 3   -1 1000023  #  D,~o2 
 1.274740E-02 3   -1 1000022  #  D,~o1 
 4.215099E-01 3   1000037 -2  #  ~2+,U 
 1.362965E-01 3   1000024 -2  #  ~1+,U 

DECAY 2000001  5.193044E+00  # ~dR
 3.572425E-03 3   2 -1000024  #  u,~1- 
 8.911984E-03 3   2 -1000037  #  u,~2- 
 2.123067E-01 3   1 1000022  #  d,~o1 
 4.908695E-03 3   1 1000023  #  d,~o2 
 2.801216E-04 3   1 1000025  #  d,~o3 
 4.792955E-03 3   1 1000035  #  d,~o4 
 7.652270E-01 3   1 1000021  #  d,~g 

DECAY -2000001  5.193044E+00  # ~DR
 7.652270E-01 3   -1 1000021  #  D,~g 
 4.792955E-03 3   -1 1000035  #  D,~o4 
 2.801216E-04 3   -1 1000025  #  D,~o3 
 4.908695E-03 3   -1 1000023  #  D,~o2 
 2.123067E-01 3   -1 1000022  #  D,~o1 
 8.911984E-03 3   1000037 -2  #  ~2+,U 
 3.572425E-03 3   1000024 -2  #  ~1+,U 

DECAY 1000004  2.647156E+01  # ~cL
 1.875832E-01 3   3 1000024  #  s,~1+ 
 3.732683E-01 3   3 1000037  #  s,~2+ 
 8.520329E-03 3   4 1000022  #  c,~o1 
 8.831893E-02 3   4 1000023  #  c,~o2 
 5.136902E-04 3   4 1000025  #  c,~o3 
 1.927436E-01 3   4 1000035  #  c,~o4 
 1.490519E-01 3   4 1000021  #  c,~g 

DECAY -1000004  2.647156E+01  # ~CL
 1.490519E-01 3   -4 1000021  #  C,~g 
 1.927436E-01 3   -4 1000035  #  C,~o4 
 5.136902E-04 3   -4 1000025  #  C,~o3 
 8.831893E-02 3   -4 1000023  #  C,~o2 
 8.520329E-03 3   -4 1000022  #  C,~o1 
 3.732683E-01 3   -3 -1000037  #  S,~2- 
 1.875832E-01 3   -3 -1000024  #  S,~1- 

DECAY 2000004  8.459378E+00  # ~cR
 2.074610E-06 3   3 1000024  #  s,~1+ 
 1.179881E-04 3   3 1000037  #  s,~2+ 
 5.226152E-01 3   4 1000022  #  c,~o1 
 7.391819E-03 3   4 1000023  #  c,~o2 
 7.331501E-04 3   4 1000025  #  c,~o3 
 1.363462E-03 3   4 1000035  #  c,~o4 
 4.677763E-01 3   4 1000021  #  c,~g 

DECAY -2000004  8.459378E+00  # ~CR
 4.677763E-01 3   -4 1000021  #  C,~g 
 1.363462E-03 3   -4 1000035  #  C,~o4 
 7.331501E-04 3   -4 1000025  #  C,~o3 
 7.391819E-03 3   -4 1000023  #  C,~o2 
 5.226152E-01 3   -4 1000022  #  C,~o1 
 1.179881E-04 3   -3 -1000037  #  S,~2- 
 2.074610E-06 3   -3 -1000024  #  S,~1- 

DECAY 1000003  2.208886E+01  # ~sL
 1.226845E-01 3   4 -1000024  #  c,~1- 
 4.089315E-01 3   4 -1000037  #  c,~2- 
 2.126941E-02 3   3 1000022  #  s,~o1 
 6.800283E-02 3   3 1000023  #  s,~o2 
 1.815182E-03 3   3 1000025  #  s,~o3 
 1.964285E-01 3   3 1000035  #  s,~o4 
 1.808680E-01 3   3 1000021  #  s,~g 

DECAY -1000003  2.208886E+01  # ~SL
 1.808680E-01 3   -3 1000021  #  S,~g 
 1.964285E-01 3   -3 1000035  #  S,~o4 
 1.815182E-03 3   -3 1000025  #  S,~o3 
 6.800283E-02 3   -3 1000023  #  S,~o2 
 2.126941E-02 3   -3 1000022  #  S,~o1 
 4.089315E-01 3   1000037 -4  #  ~2+,C 
 1.226845E-01 3   1000024 -4  #  ~1+,C 

DECAY 2000003  9.482034E+00  # ~sR
 9.591896E-02 3   4 -1000024  #  c,~1- 
 2.231778E-01 3   4 -1000037  #  c,~2- 
 1.021853E-01 3   3 1000022  #  s,~o1 
 5.248430E-02 3   3 1000023  #  s,~o2 
 7.728985E-06 3   3 1000025  #  s,~o3 
 1.069757E-01 3   3 1000035  #  s,~o4 
 4.192502E-01 3   3 1000021  #  s,~g 

DECAY -2000003  9.482034E+00  # ~SR
 4.192502E-01 3   -3 1000021  #  S,~g 
 1.069757E-01 3   -3 1000035  #  S,~o4 
 7.728985E-06 3   -3 1000025  #  S,~o3 
 5.248430E-02 3   -3 1000023  #  S,~o2 
 1.021853E-01 3   -3 1000022  #  S,~o1 
 2.231778E-01 3   1000037 -4  #  ~2+,C 
 9.591896E-02 3   1000024 -4  #  ~1+,C 

DECAY 1000006  9.897362E+01  # ~t1
 2.976580E-01 3   5 1000024  #  b,~1+ 
 3.339229E-02 3   5 1000037  #  b,~2+ 
 5.340730E-02 3   6 1000022  #  t,~o1 
 1.442874E-01 3   6 1000023  #  t,~o2 
 1.729906E-01 3   6 1000025  #  t,~o3 
 1.865539E-02 3   6 1000035  #  t,~o4 
 2.796089E-01 3   6 1000021  #  t,~g 

DECAY -1000006  9.897362E+01  # ~T1
 2.796089E-01 3   -6 1000021  #  T,~g 
 1.865539E-02 3   -6 1000035  #  T,~o4 
 1.729906E-01 3   -6 1000025  #  T,~o3 
 1.442874E-01 3   -6 1000023  #  T,~o2 
 5.340730E-02 3   -6 1000022  #  T,~o1 
 3.339229E-02 3   -5 -1000037  #  B,~2- 
 2.976580E-01 3   -5 -1000024  #  B,~1- 

DECAY 2000006  9.674608E+01  # ~t2
 9.635567E-02 3   5 1000024  #  b,~1+ 
 2.327124E-01 3   5 1000037  #  b,~2+ 
 6.114823E-03 3   6 1000022  #  t,~o1 
 1.080553E-01 3   6 1000023  #  t,~o2 
 1.618284E-01 3   6 1000025  #  t,~o3 
 1.570883E-01 3   6 1000035  #  t,~o4 
 2.378451E-01 3   6 1000021  #  t,~g 

DECAY -2000006  9.674608E+01  # ~T2
 2.378451E-01 3   -6 1000021  #  T,~g 
 1.570883E-01 3   -6 1000035  #  T,~o4 
 1.618284E-01 3   -6 1000025  #  T,~o3 
 1.080553E-01 3   -6 1000023  #  T,~o2 
 6.114823E-03 3   -6 1000022  #  T,~o1 
 2.327124E-01 3   -5 -1000037  #  B,~2- 
 9.635567E-02 3   -5 -1000024  #  B,~1- 

DECAY 1000005  7.691531E+01  # ~b1
 3.170441E-01 3   6 -1000024  #  t,~1- 
 9.153374E-02 3   6 -1000037  #  t,~2- 
 2.484248E-02 3   5 1000022  #  b,~o1 
 1.210011E-01 3   5 1000023  #  b,~o2 
 7.655531E-02 3   5 1000025  #  b,~o3 
 2.023048E-02 3   5 1000035  #  b,~o4 
 3.487928E-01 3   5 1000021  #  b,~g 

DECAY -1000005  7.691531E+01  # ~B1
 3.487928E-01 3   -5 1000021  #  B,~g 
 2.023048E-02 3   -5 1000035  #  B,~o4 
 7.655531E-02 3   -5 1000025  #  B,~o3 
 1.210011E-01 3   -5 1000023  #  B,~o2 
 2.484248E-02 3   -5 1000022  #  B,~o1 
 9.153374E-02 3   1000037 -6  #  ~2+,T 
 3.170441E-01 3   1000024 -6  #  ~1+,T 

DECAY 2000005  7.971143E+01  # ~b2
 1.540600E-01 3   6 -1000024  #  t,~1- 
 2.635435E-01 3   6 -1000037  #  t,~2- 
 3.239742E-03 3   5 1000022  #  b,~o1 
 3.826245E-02 3   5 1000023  #  b,~o2 
 8.824439E-02 3   5 1000025  #  b,~o3 
 1.042929E-01 3   5 1000035  #  b,~o4 
 3.483571E-01 3   5 1000021  #  b,~g 

DECAY -2000005  7.971143E+01  # ~B2
 3.483571E-01 3   -5 1000021  #  B,~g 
 1.042929E-01 3   -5 1000035  #  B,~o4 
 8.824439E-02 3   -5 1000025  #  B,~o3 
 3.826245E-02 3   -5 1000023  #  B,~o2 
 3.239742E-03 3   -5 1000022  #  B,~o1 
 2.635435E-01 3   1000037 -6  #  ~2+,T 
 1.540600E-01 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.3144E-01   3    25    21   21 # h-gluon-gluon
   1.3554E-06   3    35    24    24 # H-W-W
   1.3554E-06   3    35    23    23 # H-Z-Z
   5.3149E-02   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   6.1915E-02   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   1.3554E-06   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0813E+00     0.0000E+00   3    25     5    5 # h-b-b
   9.9993E-01     0.0000E+00   3    25     6    6 # h-t-t
   1.0861E+00     0.0000E+00   3    25    15   15 # h-l-l
   1.1706E+03     0.0000E+00   3    35     5    5 # H-b-b
   8.2730E-04     0.0000E+00   3    35     6    6 # H-t-t
   1.3128E+03     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     1.1707E+03   3    36     5    5 # A-b-b
   0.0000E+00     7.6168E-04   3    36     6    6 # A-t-t
   0.0000E+00     1.3129E+03   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1         392                  # channel id number
    1           2           1                  # HBresult      
    1           3  0.73087817396649502         # obsratio  
    1           4           1                  # ncombined
    1           5 ||(p p-bar)->V (h1)/VBF-> (b b-bar)+... where h1 is SM-like ([hep-ex] arXiv:1107.5518 (TEVNPHWG))|| # text description of channel
#


==> anc/HND_quasimean_output.txt <==
% micrOMEGAs output for HND_quasimean.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=1.9346e+02 | msn2=1.9191e+03 | sinth=2.6024e-02
ml3=1.9196e+03 | anl=5.4684e+02 | mn3=1.9974e+02
msn1m=8.6334e+02 | msn2m=1.3247e+03 | sinthm=3.4833e-01
ml2=1.2793e+03 | anm=1.9005e+03 | mn2=9.3158e+02

msneu1=1.93460372e+02
msneu2=1.91914453e+03
sinth=2.60241289e-02
msneu1m=8.63339266e+02
msneu2m=1.32472001e+03
sinthm=3.48326103e-01
tanbeta=3.72043468e+01
mu=5.12068004e+02
M2=5.55100793e+02
At=-2.15896975e+02
M_A=5.87973233e+02
MQ3=2.45568936e+03

mu_md=5.87020690e-01
ms_md=1.86717119e+01
sigmapiN=4.13131096e+01
sigma_s=2.46126081e+01
rho_DM=3.41992643e-01
v0=2.36991686e+02
vesc=5.49869557e+02
mt=1.73391739e+02
mb_mb=4.37913238e+00
alphaS_mZ=1.18634496e-01


=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   119.09 3.34E-03
    H   588.00 1.40E+01
   H3   587.97 1.40E+01
   H+   594.04 1.23E+01

Masses of odd sector Particles:
~nl1 : MSnl1 =   193.5 || ~o1  : MNE1  =   270.4 || ~1+  : MC1   =   486.9 
~o2  : MNE2  =   488.4 || ~o3  : MNE3  =   522.8 || ~2+  : MC2   =   613.7 
~o4  : MNE4  =   613.9 || ~ne1 : MSne1 =   863.3 || ~nm1 : MSnm1 =   863.3 
~eR  : MSeR  =  1280.0 || ~mR  : MSmR  =  1280.0 || ~eL  : MSeL  =  1280.1 
~mL  : MSmL  =  1280.1 || ~ne2 : MSne2 =  1324.7 || ~nm2 : MSnm2 =  1324.7 
~g   : MSG   =  1862.5 || ~l1  : MSl1  =  1911.4 || ~nl2 : MSnl2 =  1919.1 
~l2  : MSl2  =  1928.7 || ~uL  : MSuL  =  2064.5 || ~cL  : MScL  =  2064.5 
~uR  : MSuR  =  2064.8 || ~cR  : MScR  =  2064.8 || ~dR  : MSdR  =  2065.3 
~sR  : MSsR  =  2065.3 || ~dL  : MSdL  =  2065.9 || ~sL  : MSsL  =  2065.9 
~t1  : MSt1  =  2475.5 || ~b1  : MSb1  =  2498.4 || ~t2  : MSt2  =  2508.4 
~b2  : MSb2  =  2516.2 || 

==== Calculation of relic density ====
Xf=2.43e+01 || Omega=1.07e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 39% ~nl1 ~Nl1 ->W+ W- 
 36% ~nl1 ~Nl1 ->h h 
 18% ~nl1 ~Nl1 ->Z Z 
  7% ~nl1 ~Nl1 ->t T 


==== Physical Constraints: =====
Omega_h2=1.07464E-01
amu=4.54208E-10


==== Decays =====
Z -> N*x : total width=2.436431E+00
 and Branchings:
6.855835E-02 Z -> ne,Ne
6.855835E-02 Z -> nm,Nm
6.855835E-02 Z -> nl,Nl
3.446971E-02 Z -> e,E
3.446971E-02 Z -> m,M
3.439164E-02 Z -> l,L
1.179256E-01 Z -> u,U
1.520142E-01 Z -> d,D
1.178771E-01 Z -> c,C
1.520134E-01 Z -> s,S
1.511636E-01 Z -> b,B

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.022561, u 0.019329, s 0.026231
neutronFF (new)     d 0.032881, u 0.013225, s 0.026195

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -2.272E-09  [anti: -1.852E-09]
neutron: SI  7.260E-10  [anti: -4.898E-09]
CDM-nucleon cross sections[cm2]:
 proton  SI 2.234E-45  [anti: 1.486E-45]
 neutron SI 2.282E-46  [anti: 1.039E-44]
CDM-Xe cross sections[cm2]:
 SI averaged: 2.929E-45
CDM-Ge cross sections[cm2]:
 SI averaged: 2.892E-45

    Channel          vcs[cm^3/s]
==================================
  ~nl1,~Nl1 -> W+ W-    1.90E-26
  ~nl1,~Nl1 -> h h      1.76E-26
  ~nl1,~Nl1 -> Z Z      8.83E-27
  ~nl1,~Nl1 -> t T      3.27E-27
  ~nl1,~nl1 -> nl nl    9.95E-32
  ~Nl1,~Nl1 -> Nl Nl    9.95E-32
sigmaV = 2.4377579612e-26 (Mcdm=1.93460e+02)

sigmaV_nl  = 4.97636e-32
sigmaV_tau = 1.85304e-30
sigmaV_s   = 1.62314e-32
sigmaV_c   = 2.55464e-31
sigmaV_b   = 1.42046e-29
sigmaV_W   = 9.51948e-27
sigmaV_Z   = 4.41346e-27
sigmaV_h   = 8.79481e-27
sigmaV_top = 1.63345e-27


==> anc/light_bestfit.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     4.67906179E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     2.82163574E+03   # EWSB scale
         1     1.49110566E+02   #  M_1
         2     2.98221132E+02   #  M_2
         3     8.94663396E+02   #  M_3
        11    -4.40370423E+03   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     3.33806151E+02   #  mu(EWSB)
        26     8.91889175E+02   #  MA_pole
        31     5.18284379E+02   #  M_eL
        32     5.18284379E+02   #  M_muL
        33     6.21731659E+02   #  M_tauL
        34     5.18284379E+02   #  M_eR
        35     5.18284379E+02   #  M_muR
        36     6.21731659E+02   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     2.82275427E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     2.82275427E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     2.82275427E+03   #  M_bR
        50     3.09106435E+01   #  M_ne_R
        51     3.09106435E+01   #  M_nmu_R
        52     2.29510645E+02   #  M_ntau_R
        53     1.84541273E+01   #  A_ne
        54     1.84541273E+01   #  A_nmu
        55     8.18105159E+02   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     4.67906179E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.18138676E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.28841290E+00   # mb(mb)^MSbar
         6     1.72747887E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04742581E+01   # W+
        25     1.14372114E+02   # h
        35     8.91896872E+02   # H
        36     8.91889175E+02   # A
        37     8.96113935E+02   # H+
         5     4.93375717E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.03285668E+03   # ~d_L
   2000001     2.03218687E+03   # ~d_R
   1000002     2.03135522E+03   # ~u_L
   2000002     2.03170212E+03   # ~u_R
   1000003     2.03285668E+03   # ~s_L
   2000003     2.03218687E+03   # ~s_R
   1000004     2.03135522E+03   # ~c_L
   2000004     2.03170212E+03   # ~c_R
   1000005     2.84744922E+03   # ~b_1
   2000005     2.86121145E+03   # ~b_2
   1000006     2.67735920E+03   # ~t_1
   2000006     2.90246396E+03   # ~t_2
   1000011     5.20255415E+02   # ~e_L
   2000011     5.20163804E+02   # ~e_R
   1000013     5.20255415E+02   # ~mu_L
   2000013     5.20163804E+02   # ~mu_R
   1000015     6.00103658E+02   # ~tau_1
   2000015     6.45741084E+02   # ~tau_2
   1000021     1.11692849E+03   # ~g
   1000022     1.42093707E+02   # ~chi_10
   1000023     2.73618890E+02   # ~chi_20
   1000025    -3.46034180E+02   # ~chi_30
   1000035     3.88300968E+02   # ~chi_40
   1000024     2.72674849E+02   # ~chi_1+
   1000037     3.88285868E+02   # ~chi_2+
   1000012     3.02751794E+01   # ~nu_e1
   2000012     5.14299245E+02   # ~nu_e2
   1000014     3.02751794E+01   # ~nu_mu1
   2000014     5.14299245E+02   # ~nu_mu2
   1000016     3.03212718E+00   # ~nu_tau1
   2000016     6.59592550E+02   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     7.11099251E-04   # Delta rho parameter
         2     3.30950628E-09   # g_mu -2
         3     3.50400587E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     2.68506330E+01   # delta mZ^2/mZ^2 (mu^2)
         2     1.77430507E-01   # delta mZ^2/mZ^2 (B.mu)
         3     1.34254034E+01   # delta mt/mt (mu^2)
         4     8.82582907E-02   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.82834195E-01   # N_11
  1  2    -3.46929238E-02   # N_12
  1  3     1.66100931E-01   # N_13
  1  4    -7.24142694E-02   # N_14
  2  1     1.35178330E-01   # N_21
  2  2     7.84536838E-01   # N_22
  2  3    -4.69568355E-01   # N_23
  2  4     3.81751660E-01   # N_24
  3  1     6.24892341E-02   # N_31
  3  2    -8.20972463E-02   # N_32
  3  3    -6.96486794E-01   # N_33
  3  4    -7.10113571E-01   # N_34
  4  1     1.08898390E-01   # N_41
  4  2    -6.13643540E-01   # N_42
  4  3    -5.16548339E-01   # N_43
  4  4     5.87163146E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -7.32771535E-01   # U_11
  1  2     6.80474744E-01   # U_12
  2  1     6.80474744E-01   # U_21
  2  2     7.32771535E-01   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -8.33789498E-01   # V_11
  1  2     5.52082487E-01   # V_12
  2  1     5.52082487E-01   # V_21
  2  2     8.33789498E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     6.21574084E-01   # cos(theta_t)
  1  2     7.83355384E-01   # sin(theta_t)
  2  1    -7.83355384E-01   # -sin(theta_t)
  2  2     6.21574084E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.94689950E-01   # cos(theta_b)
  1  2     7.19309303E-01   # sin(theta_b)
  2  1    -7.19309303E-01   # -sin(theta_b)
  2  2     6.94689950E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.06513844E-01   # cos(theta_tau)
  1  2     7.07699222E-01   # sin(theta_tau)
  2  1    -7.07699222E-01   # -sin(theta_tau)
  2  2     7.06513844E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -1.21453160E-02   # cos(theta_ne)
  1  2     9.99926243E-01   # sin(theta_ne)
  2  1    -9.99926243E-01   # -sin(theta_ne)
  2  2    -1.21453160E-02   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -1.21453160E-02   # cos(theta_nmu)
  1  2     9.99926243E-01   # sin(theta_nmu)
  2  1    -9.99926243E-01   # -sin(theta_nmu)
  2  2    -1.21453160E-02   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -3.47931522E-01   # cos(theta_ntau)
  1  2     9.37519950E-01   # sin(theta_ntau)
  2  1    -9.37519950E-01   # -sin(theta_ntau)
  2  2    -3.47931522E-01   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -2.23173502E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.82163574E+03  # DRbar Higgs Parameters
     1     3.33806151E+02   # mu(Q)
     2     4.63532022E+01   # tanbeta(Q)
     3     2.41675807E+02   # vev(Q)
     4     1.04249111E+06   # MA^2(Q)
#
BLOCK GAUGE Q=  2.82163574E+03  # The gauge couplings
     1     3.65785533E-01   # gprime(Q) DRbar
     2     6.43790184E-01   # g(Q) DRbar
     3     1.03130170E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  2.82163574E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3    -4.40370423E+03   # A_t(Q) DRbar
#
BLOCK Ad Q=  2.82163574E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  2.82163574E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.82163574E+03  # The Yukawa couplings
  3  3     8.19602453E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  2.82163574E+03  # The Yukawa couplings
  3  3     6.78990034E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.82163574E+03  # The Yukawa couplings
  3  3     4.98500554E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.82163574E+03  # soft SUSY breaking masses at the scale Q
         1     1.49110566E+02   # M_1
         2     2.98221132E+02   # M_2
         3     8.94663396E+02   # M_3
        21     8.77718692E+05   # M^2_Hd
        22     7.16757769E+04   # M^2_Hu
        31     5.18284379E+02   # M_eL
        32     5.18284379E+02   # M_muL
        33     6.21731659E+02   # M_tauL
        34     5.18284379E+02   # M_eR
        35     5.18284379E+02   # M_muR
        36     6.21731659E+02   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     2.82275427E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     2.82275427E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     2.82275427E+03   # M_bR
        50     3.09106435E+01   # M_ne_R
        51     3.09106435E+01   # M_nmu_R
        52     2.29510645E+02   # M_ntau_R
        53     1.84541273E+01   # A_ne
        54     1.84541273E+01   # A_nmu
        55     8.18105159E+02   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     4.67906179E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.35603400E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     2.52710728E+01   # h decays
#          BR         NDA      ID1       ID2
     1.02954132E-04    2           5        -5   # BR(h -> b       bb     )
     1.00260113E-05    2         -15        15   # BR(h -> tau+    tau-   )
     3.54967204E-08    2         -13        13   # BR(h -> mu+     mu-    )
     3.94811046E-08    2           3        -3   # BR(h -> s       sb     )
     4.46990258E-06    2           4        -4   # BR(h -> c       cb     )
     9.67579527E-06    2          21        21   # BR(h -> g       g      )
     2.60821629E-07    2          22        22   # BR(h -> gam     gam    )
     8.09879893E-08    2          22        23   # BR(h -> Z       gam    )
     9.32659871E-06    2          24       -24   # BR(h -> W+      W-     )
     9.49574251E-07    2          23        23   # BR(h -> Z       Z      )
     9.99862181E-01    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     3.86750268E+01   # H decays
#          BR         NDA      ID1       ID2
     7.28542082E-01    2           5        -5   # BR(H -> b       bb     )
     1.02684584E-01    2         -15        15   # BR(H -> tau+    tau-   )
     3.63034992E-04    2         -13        13   # BR(H -> mu+     mu-    )
     2.47122864E-04    2           3        -3   # BR(H -> s       sb     )
     7.85965480E-09    2           4        -4   # BR(H -> c       cb     )
     4.80777244E-04    2           6        -6   # BR(H -> t       tb     )
     7.81262619E-05    2          21        21   # BR(H -> g       g      )
     2.08684965E-07    2          22        22   # BR(H -> gam     gam    )
     2.64633178E-08    2          23        22   # BR(H -> Z       gam    )
     3.14285240E-06    2          24       -24   # BR(H -> W+      W-     )
     1.54761866E-06    2          23        23   # BR(H -> Z       Z      )
     8.80510607E-06    2          25        25   # BR(H -> h       h      )
     2.11890919E-23    2          36        36   # BR(H -> A       A      )
     1.89058236E-20    2          23        36   # BR(H -> Z       A      )
     3.02636541E-02    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     3.57982396E-03    2     1000037  -1000037   # BR(H -> ~chi_2+ ~chi_2-)
     3.34012951E-02    2     1000024  -1000037   # BR(H -> ~chi_1+ ~chi_2-)
     3.34012951E-02    2     1000037  -1000024   # BR(H -> ~chi_2+ ~chi_1-)
     1.40786809E-03    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     1.04107073E-02    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     3.32307837E-04    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     2.66439681E-03    2     1000035   1000035   # BR(H -> ~chi_40 ~chi_40)
     9.41934811E-03    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     1.08552499E-02    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     1.42503582E-03    2     1000022   1000035   # BR(H -> ~chi_10 ~chi_40)
     1.44019237E-02    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     7.03228067E-05    2     1000023   1000035   # BR(H -> ~chi_20 ~chi_40)
     1.59535159E-02    2     1000025   1000035   # BR(H -> ~chi_30 ~chi_40)
     1.26318618E-06    2     1000012  -1000012   # BR(H -> ~nu_eL  ~nu_eL*   )
     1.26318618E-06    2     1000014  -1000014   # BR(H -> ~nu_muL ~nu_muL*  )
     1.26318618E-06    2     1000016  -1000016   # BR(H -> ~nu_tauL ~nu_tauL*)
#
#         PDG            Width
DECAY        36     3.86050804E+01   # A decays
#          BR         NDA      ID1       ID2
     7.29914187E-01    2           5        -5   # BR(A -> b       bb     )
     1.02874752E-01    2         -15        15   # BR(A -> tau+    tau-   )
     3.63701565E-04    2         -13        13   # BR(A -> mu+     mu-    )
     2.47585629E-04    2           3        -3   # BR(A -> s       sb     )
     7.41981499E-09    2           4        -4   # BR(A -> c       cb     )
     5.11271417E-04    2           6        -6   # BR(A -> t       tb     )
     1.00597895E-04    2          21        21   # BR(A -> g       g      )
     9.92026523E-08    2          22        22   # BR(A -> gam     gam    )
     3.55530941E-08    2          23        22   # BR(A -> Z       gam    )
     3.09928629E-06    2          23        25   # BR(A -> Z       h      )
     5.15520412E-02    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     1.67706582E-02    2     1000037  -1000037   # BR(A -> ~chi_2+ ~chi_2-)
     1.55821051E-02    2     1000024  -1000037   # BR(A -> ~chi_1+ ~chi_2-)
     1.55821051E-02    2     1000037  -1000024   # BR(A -> ~chi_2+ ~chi_1-)
     1.63109032E-03    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     1.79647654E-02    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     7.65057057E-04    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     1.21967118E-02    2     1000035   1000035   # BR(A -> ~chi_40 ~chi_40)
     1.25365716E-02    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     7.30137206E-03    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     2.34408977E-03    2     1000022   1000035   # BR(A -> ~chi_10 ~chi_40)
     6.73603127E-03    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
     2.02202786E-04    2     1000023   1000035   # BR(A -> ~chi_20 ~chi_40)
     4.81986107E-03    2     1000025   1000035   # BR(A -> ~chi_30 ~chi_40)
#
#         PDG            Width
DECAY        37     3.66329641E+01   # H+ decays
#          BR         NDA      ID1       ID2
     1.18139176E-03    2           4        -5   # BR(H+ -> c       bb     )
     1.08926506E-01    2         -15        16   # BR(H+ -> tau+    nu_tau )
     3.85096799E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     1.06619704E-05    2           2        -5   # BR(H+ -> u       bb     )
     1.30583063E-05    2           2        -3   # BR(H+ -> u       sb     )
     2.56806020E-04    2           4        -3   # BR(H+ -> c       sb     )
     7.14509146E-01    2           6        -5   # BR(H+ -> t       bb     )
     3.33968152E-06    2          24        25   # BR(H+ -> W+      h      )
     4.80940388E-11    2          24        36   # BR(H+ -> W+      A      )
     2.05715450E-02    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     6.22985666E-04    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     3.28662038E-02    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
     4.25234674E-02    2     1000024   1000035   # BR(H+ -> ~chi_1+ ~chi_40)
     2.53511770E-03    2     1000037   1000022   # BR(H+ -> ~chi_2+ ~chi_10)
     5.91121732E-02    2     1000037   1000023   # BR(H+ -> ~chi_2+ ~chi_20)
     1.62150682E-02    2     1000037   1000025   # BR(H+ -> ~chi_2+ ~chi_30)
     2.61678366E-04    2     1000037   1000035   # BR(H+ -> ~chi_2+ ~chi_40)
     1.03029643E-06    2    -1000011   1000012   # BR(H+ -> ~e_L+   ~nu_eL )
     1.03029643E-06    2    -1000013   1000014   # BR(H+ -> ~mu_L+  ~nu_muL)
     1.17205275E-06    2    -1000015   1000016   # BR(H+ -> ~tau_1+ ~nu_tauL)
     2.52201942E-06    2    -2000015   1000016   # BR(H+ -> ~tau_2+ ~nu_tauL)
#

DECAY 1000024  1.770726E-01  # ~1+
 2.456280E-01 3   24 1000022  #  W+,~o1 
 6.506817E-04 3   -11 1000012  #  E,~ne1 
 6.506817E-04 3   -13 1000014  #  M,~nm1 
 7.530708E-01 3   -15 1000016  #  L,~nl1 

DECAY -1000024  1.770726E-01  # ~1-
 7.530708E-01 3   15 -1000016  #  l,~Nl1 
 6.506817E-04 3   13 -1000014  #  m,~Nm1 
 6.506817E-04 3   11 -1000012  #  e,~Ne1 
 2.456280E-01 3   -24 1000022  #  W-,~o1 

DECAY 1000037  6.181545E-01  # ~2+
 2.257018E-01 3   23 1000024  #  Z,~1+ 
 7.944483E-03 3   25 1000024  #  h,~1+ 
 1.655305E-01 3   24 1000022  #  W+,~o1 
 4.111474E-01 3   24 1000023  #  W+,~o2 
 1.178425E-04 3   -11 1000012  #  E,~ne1 
 1.178425E-04 3   -13 1000014  #  M,~nm1 
 1.894402E-01 3   -15 1000016  #  L,~nl1 

DECAY -1000037  6.181545E-01  # ~2-
 1.894402E-01 3   15 -1000016  #  l,~Nl1 
 1.178425E-04 3   13 -1000014  #  m,~Nm1 
 1.178425E-04 3   11 -1000012  #  e,~Ne1 
 4.111474E-01 3   -24 1000023  #  W-,~o2 
 1.655305E-01 3   -24 1000022  #  W-,~o1 
 7.944483E-03 3   25 -1000024  #  h,~1- 
 2.257018E-01 3   23 -1000024  #  Z,~1- 

DECAY 1000022  2.396283E-02  # ~o1
 5.544692E-04 3   -12 1000012  #  Ne,~ne1 
 5.544692E-04 3   12 -1000012  #  ne,~Ne1 
 5.544692E-04 3   -14 1000014  #  Nm,~nm1 
 5.544692E-04 3   14 -1000014  #  nm,~Nm1 
 4.988910E-01 3   -16 1000016  #  Nl,~nl1 
 4.988910E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  1.128297E-01  # ~o2
 7.776904E-02 3   23 1000022  #  Z,~o1 
 2.951453E-01 3   25 1000022  #  h,~o1 
 3.719652E-04 3   -12 1000012  #  Ne,~ne1 
 3.719652E-04 3   12 -1000012  #  ne,~Ne1 
 3.719652E-04 3   -14 1000014  #  Nm,~nm1 
 3.719652E-04 3   14 -1000014  #  nm,~Nm1 
 3.127989E-01 3   -16 1000016  #  Nl,~nl1 
 3.127989E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  1.869704E-01  # ~o3
 8.837967E-01 3   23 1000022  #  Z,~o1 
 1.033564E-01 3   25 1000022  #  h,~o1 
 7.690283E-06 3   -12 1000012  #  Ne,~ne1 
 7.690283E-06 3   12 -1000012  #  ne,~Ne1 
 7.690283E-06 3   -14 1000014  #  Nm,~nm1 
 7.690283E-06 3   14 -1000014  #  nm,~Nm1 
 6.407967E-03 3   -16 1000016  #  Nl,~nl1 
 6.407967E-03 3   16 -1000016  #  nl,~Nl1 

DECAY 1000035  7.134716E-01  # ~o4
 3.503683E-01 3   -24 1000024  #  W-,~1+ 
 3.503683E-01 3   24 -1000024  #  W+,~1- 
 3.734111E-02 3   23 1000022  #  Z,~o1 
 1.308134E-01 3   25 1000022  #  h,~o1 
 1.563905E-03 3   23 1000023  #  Z,~o2 
 3.065171E-03 3   25 1000023  #  h,~o2 
 7.595104E-05 3   -12 1000012  #  Ne,~ne1 
 7.595104E-05 3   12 -1000012  #  ne,~Ne1 
 7.595104E-05 3   -14 1000014  #  Nm,~nm1 
 7.595104E-05 3   14 -1000014  #  nm,~Nm1 
 6.308804E-02 3   -16 1000016  #  Nl,~nl1 
 6.308804E-02 3   16 -1000016  #  nl,~Nl1 

DECAY 1000021  5.010538E-03  # ~g
 1.652258E-02 4   5 -5 1000035  #  b,B,~o4 
 2.493694E-02 4   6 -6 1000035  #  t,T,~o4 
 1.629471E-02 4   3 -3 1000035  #  s,S,~o4 
 1.449042E-02 4   4 -4 1000035  #  c,C,~o4 
 1.621656E-02 4   1 -1 1000035  #  d,D,~o4 
 1.449055E-02 4   2 -2 1000035  #  u,U,~o4 
 2.792107E-02 4   5 -5 1000025  #  b,B,~o3 
 2.390851E-02 4   6 -6 1000025  #  t,T,~o3 
 3.677493E-04 4   3 -3 1000025  #  s,S,~o3 
 1.618840E-04 4   4 -4 1000025  #  c,C,~o3 
 2.083568E-04 4   1 -1 1000025  #  d,D,~o3 
 1.585582E-04 4   2 -2 1000025  #  u,U,~o3 
 2.345079E-02 4   5 -5 1000023  #  b,B,~o2 
 1.078518E-02 4   6 -6 1000023  #  t,T,~o2 
 3.325651E-02 4   3 -3 1000023  #  s,S,~o2 
 3.812638E-02 4   4 -4 1000023  #  c,C,~o2 
 3.315733E-02 4   1 -1 1000023  #  d,D,~o2 
 3.814277E-02 4   2 -2 1000023  #  u,U,~o2 
 5.470077E-03 4   5 -5 1000022  #  b,B,~o1 
 5.782648E-03 4   6 -6 1000022  #  t,T,~o1 
 1.226502E-02 4   3 -3 1000022  #  s,S,~o1 
 3.765623E-02 4   4 -4 1000022  #  c,C,~o1 
 1.225127E-02 4   1 -1 1000022  #  d,D,~o1 
 3.767242E-02 4   2 -2 1000022  #  u,U,~o1 
 4.261021E-02 4   6 -5 -1000037  #  t,B,~2- 
 3.084022E-02 4   4 -3 -1000037  #  c,S,~2- 
 3.076454E-02 4   2 -1 -1000037  #  u,D,~2- 
 4.261021E-02 4   -6 5 1000037  #  T,b,~2+ 
 3.084022E-02 4   -4 3 1000037  #  C,s,~2+ 
 3.076454E-02 4   -2 1 1000037  #  U,d,~2+ 
 3.262530E-02 4   6 -5 -1000024  #  t,B,~1- 
 7.069326E-02 4   4 -3 -1000024  #  c,S,~1- 
 7.061920E-02 4   2 -1 -1000024  #  u,D,~1- 
 3.262530E-02 4   -6 5 1000024  #  T,b,~1+ 
 7.069326E-02 4   -4 3 1000024  #  C,s,~1+ 
 7.061920E-02 4   -2 1 1000024  #  U,d,~1+ 

DECAY 1000011  3.114290E+00  # ~eL
 3.986392E-01 3   12 -1000024  #  ne,~1- 
 1.282332E-01 3   12 -1000037  #  ne,~2- 
 1.538167E-01 3   11 1000022  #  e,~o1 
 2.722772E-01 3   11 1000023  #  e,~o2 
 5.015773E-04 3   11 1000025  #  e,~o3 
 4.247380E-02 3   11 1000035  #  e,~o4 
 4.058293E-03 3   -24 1000012  #  W-,~ne1 

DECAY -1000011  3.114290E+00  # ~EL
 4.058293E-03 3   24 -1000012  #  W+,~Ne1 
 4.247380E-02 3   -11 1000035  #  E,~o4 
 5.015773E-04 3   -11 1000025  #  E,~o3 
 2.722772E-01 3   -11 1000023  #  E,~o2 
 1.538167E-01 3   -11 1000022  #  E,~o1 
 1.282332E-01 3   1000037 -12  #  ~2+,Ne 
 3.986392E-01 3   1000024 -12  #  ~1+,Ne 

DECAY 2000011  2.222837E+00  # ~eR
 9.844125E-01 3   11 1000022  #  e,~o1 
 1.137699E-02 3   11 1000023  #  e,~o2 
 1.444136E-03 3   11 1000025  #  e,~o3 
 2.766445E-03 3   11 1000035  #  e,~o4 

DECAY -2000011  2.222837E+00  # ~ER
 2.766445E-03 3   -11 1000035  #  E,~o4 
 1.444136E-03 3   -11 1000025  #  E,~o3 
 1.137699E-02 3   -11 1000023  #  E,~o2 
 9.844125E-01 3   -11 1000022  #  E,~o1 

DECAY 1000013  3.114290E+00  # ~mL
 3.986392E-01 3   14 -1000024  #  nm,~1- 
 1.282332E-01 3   14 -1000037  #  nm,~2- 
 1.538167E-01 3   13 1000022  #  m,~o1 
 2.722772E-01 3   13 1000023  #  m,~o2 
 5.015773E-04 3   13 1000025  #  m,~o3 
 4.247380E-02 3   13 1000035  #  m,~o4 
 4.058293E-03 3   -24 1000014  #  W-,~nm1 

DECAY -1000013  3.114290E+00  # ~ML
 4.058293E-03 3   24 -1000014  #  W+,~Nm1 
 4.247380E-02 3   -13 1000035  #  M,~o4 
 5.015773E-04 3   -13 1000025  #  M,~o3 
 2.722772E-01 3   -13 1000023  #  M,~o2 
 1.538167E-01 3   -13 1000022  #  M,~o1 
 1.282332E-01 3   1000037 -14  #  ~2+,Nm 
 3.986392E-01 3   1000024 -14  #  ~1+,Nm 

DECAY 2000013  2.222837E+00  # ~mR
 9.844125E-01 3   13 1000022  #  m,~o1 
 1.137699E-02 3   13 1000023  #  m,~o2 
 1.444136E-03 3   13 1000025  #  m,~o3 
 2.766445E-03 3   13 1000035  #  m,~o4 

DECAY -2000013  2.222837E+00  # ~MR
 2.766445E-03 3   -13 1000035  #  M,~o4 
 1.444136E-03 3   -13 1000025  #  M,~o3 
 1.137699E-02 3   -13 1000023  #  M,~o2 
 9.844125E-01 3   -13 1000022  #  M,~o1 

DECAY 1000015  1.462814E+01  # ~l1
 1.659216E-01 3   16 -1000024  #  nl,~1- 
 1.155098E-03 3   16 -1000037  #  nl,~2- 
 1.295649E-01 3   15 1000022  #  l,~o1 
 1.047124E-01 3   15 1000023  #  l,~o2 
 3.446380E-02 3   15 1000025  #  l,~o3 
 5.108150E-03 3   15 1000035  #  l,~o4 
 5.590740E-01 3   -24 1000016  #  W-,~nl1 

DECAY -1000015  1.462814E+01  # ~L1
 5.590740E-01 3   24 -1000016  #  W+,~Nl1 
 5.108150E-03 3   -15 1000035  #  L,~o4 
 3.446380E-02 3   -15 1000025  #  L,~o3 
 1.047124E-01 3   -15 1000023  #  L,~o2 
 1.295649E-01 3   -15 1000022  #  L,~o1 
 1.155098E-03 3   1000037 -16  #  ~2+,Nl 
 1.659216E-01 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  1.587885E+01  # ~l2
 6.310490E-03 3   16 -1000024  #  nl,~1- 
 1.041428E-01 3   16 -1000037  #  nl,~2- 
 9.922377E-02 3   15 1000022  #  l,~o1 
 3.136018E-02 3   15 1000023  #  l,~o2 
 5.326253E-02 3   15 1000025  #  l,~o3 
 5.706142E-02 3   15 1000035  #  l,~o4 
 6.486391E-01 3   -24 1000016  #  W-,~nl1 

DECAY -2000015  1.587885E+01  # ~L2
 6.486391E-01 3   24 -1000016  #  W+,~Nl1 
 5.706142E-02 3   -15 1000035  #  L,~o4 
 5.326253E-02 3   -15 1000025  #  L,~o3 
 3.136018E-02 3   -15 1000023  #  L,~o2 
 9.922377E-02 3   -15 1000022  #  L,~o1 
 1.041428E-01 3   1000037 -16  #  ~2+,Nl 
 6.310490E-03 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  1.188121E-11  # ~ne1
 9.078813E-01 4   12 16 -1000016  #  ne,nl,~Nl1 
 8.622790E-02 4   11 -15 1000016  #  e,L,~nl1 
 5.890817E-03 4   12 -16 1000016  #  ne,Nl,~nl1 

DECAY -1000012  1.188121E-11  # ~Ne1
 5.890817E-03 4   16 -12 -1000016  #  nl,Ne,~Nl1 
 8.622790E-02 4   15 -11 -1000016  #  l,E,~Nl1 
 9.078813E-01 4   1000016 -12 -16  #  ~nl1,Ne,Nl 

DECAY 2000012  3.182888E+00  # ~ne2
 4.903776E-01 3   11 1000024  #  e,~1+ 
 7.691889E-02 3   11 1000037  #  e,~2+ 
 1.917642E-01 3   12 1000022  #  ne,~o1 
 1.770117E-01 3   12 1000023  #  ne,~o2 
 2.768672E-03 3   12 1000025  #  ne,~o3 
 5.720547E-02 3   12 1000035  #  ne,~o4 
 1.871006E-03 3   23 1000012  #  Z,~ne1 
 2.082374E-03 3   25 1000012  #  h,~ne1 

DECAY -2000012  3.182888E+00  # ~Ne2
 2.082374E-03 3   25 -1000012  #  h,~Ne1 
 1.871006E-03 3   23 -1000012  #  Z,~Ne1 
 5.720547E-02 3   -12 1000035  #  Ne,~o4 
 2.768672E-03 3   -12 1000025  #  Ne,~o3 
 1.770117E-01 3   -12 1000023  #  Ne,~o2 
 1.917642E-01 3   -12 1000022  #  Ne,~o1 
 7.691889E-02 3   -11 -1000037  #  E,~2- 
 4.903776E-01 3   -11 -1000024  #  E,~1- 

DECAY 1000014  1.188121E-11  # ~nm1
 9.078813E-01 4   14 16 -1000016  #  nm,nl,~Nl1 
 8.622790E-02 4   13 -15 1000016  #  m,L,~nl1 
 5.890817E-03 4   14 -16 1000016  #  nm,Nl,~nl1 

DECAY -1000014  1.188121E-11  # ~Nm1
 5.890817E-03 4   16 -14 -1000016  #  nl,Nm,~Nl1 
 8.622790E-02 4   15 -13 -1000016  #  l,M,~Nl1 
 9.078813E-01 4   1000016 -14 -16  #  ~nl1,Nm,Nl 

DECAY 2000014  3.182888E+00  # ~nm2
 4.903776E-01 3   13 1000024  #  m,~1+ 
 7.691889E-02 3   13 1000037  #  m,~2+ 
 1.917642E-01 3   14 1000022  #  nm,~o1 
 1.770117E-01 3   14 1000023  #  nm,~o2 
 2.768672E-03 3   14 1000025  #  nm,~o3 
 5.720547E-02 3   14 1000035  #  nm,~o4 
 1.871006E-03 3   23 1000014  #  Z,~nm1 
 2.082374E-03 3   25 1000014  #  h,~nm1 

DECAY -2000014  3.182888E+00  # ~Nm2
 2.082374E-03 3   25 -1000014  #  h,~Nm1 
 1.871006E-03 3   23 -1000014  #  Z,~Nm1 
 5.720547E-02 3   -14 1000035  #  Nm,~o4 
 2.768672E-03 3   -14 1000025  #  Nm,~o3 
 1.770117E-01 3   -14 1000023  #  Nm,~o2 
 1.917642E-01 3   -14 1000022  #  Nm,~o1 
 7.691889E-02 3   -13 -1000037  #  M,~2- 
 4.903776E-01 3   -13 -1000024  #  M,~1- 

DECAY 1000016  0.000000E+00  # ~nl1

DECAY -1000016  0.000000E+00  # ~Nl1

DECAY 2000016  2.192783E+01  # ~nl2
 1.448573E-01 3   15 1000024  #  l,~1+ 
 5.705238E-02 3   15 1000037  #  l,~2+ 
 3.344820E-02 3   16 1000022  #  nl,~o1 
 3.862826E-02 3   16 1000023  #  nl,~o2 
 7.945692E-04 3   16 1000025  #  nl,~o3 
 2.162199E-02 3   16 1000035  #  nl,~o4 
 4.342050E-01 3   23 1000016  #  Z,~nl1 
 2.693923E-01 3   25 1000016  #  h,~nl1 

DECAY -2000016  2.192783E+01  # ~Nl2
 2.693923E-01 3   25 -1000016  #  h,~Nl1 
 4.342050E-01 3   23 -1000016  #  Z,~Nl1 
 2.162199E-02 3   -16 1000035  #  Nl,~o4 
 7.945692E-04 3   -16 1000025  #  Nl,~o3 
 3.862826E-02 3   -16 1000023  #  Nl,~o2 
 3.344820E-02 3   -16 1000022  #  Nl,~o1 
 5.705238E-02 3   -15 -1000037  #  L,~2- 
 1.448573E-01 3   -15 -1000024  #  L,~1- 

DECAY 1000002  7.930901E+01  # ~uL
 1.450560E-01 3   1 1000024  #  d,~1+ 
 6.122119E-02 3   1 1000037  #  d,~2+ 
 2.253900E-03 3   2 1000022  #  u,~o1 
 6.830491E-02 3   2 1000023  #  u,~o2 
 5.094085E-04 3   2 1000025  #  u,~o3 
 3.540178E-02 3   2 1000035  #  u,~o4 
 6.872528E-01 3   2 1000021  #  u,~g 

DECAY -1000002  7.930901E+01  # ~UL
 6.872528E-01 3   -2 1000021  #  U,~g 
 3.540178E-02 3   -2 1000035  #  U,~o4 
 5.094085E-04 3   -2 1000025  #  U,~o3 
 6.830491E-02 3   -2 1000023  #  U,~o2 
 2.253900E-03 3   -2 1000022  #  U,~o1 
 6.122119E-02 3   -1 -1000037  #  D,~2- 
 1.450560E-01 3   -1 -1000024  #  D,~1- 

DECAY 2000002  5.907090E+01  # ~uR
 3.874615E-12 3   1 1000024  #  d,~1+ 
 8.749702E-10 3   1 1000037  #  d,~2+ 
 7.436210E-02 3   2 1000022  #  u,~o1 
 1.369512E-03 3   2 1000023  #  u,~o2 
 2.862149E-04 3   2 1000025  #  u,~o3 
 8.557999E-04 3   2 1000035  #  u,~o4 
 9.231264E-01 3   2 1000021  #  u,~g 

DECAY -2000002  5.907090E+01  # ~UR
 9.231264E-01 3   -2 1000021  #  U,~g 
 8.557999E-04 3   -2 1000035  #  U,~o4 
 2.862149E-04 3   -2 1000025  #  U,~o3 
 1.369512E-03 3   -2 1000023  #  U,~o2 
 7.436210E-02 3   -2 1000022  #  U,~o1 
 8.749702E-10 3   -1 -1000037  #  D,~2- 
 3.874615E-12 3   -1 -1000024  #  D,~1- 

DECAY 1000001  7.925789E+01  # ~dL
 1.118219E-01 3   2 -1000024  #  u,~1- 
 9.291261E-02 3   2 -1000037  #  u,~2- 
 4.953197E-03 3   1 1000022  #  d,~o1 
 6.010310E-02 3   1 1000023  #  d,~o2 
 8.975634E-04 3   1 1000025  #  d,~o3 
 4.027481E-02 3   1 1000035  #  d,~o4 
 6.890369E-01 3   1 1000021  #  d,~g 

DECAY -1000001  7.925789E+01  # ~DL
 6.890369E-01 3   -1 1000021  #  D,~g 
 4.027481E-02 3   -1 1000035  #  D,~o4 
 8.975634E-04 3   -1 1000025  #  D,~o3 
 6.010310E-02 3   -1 1000023  #  D,~o2 
 4.953197E-03 3   -1 1000022  #  D,~o1 
 9.291261E-02 3   1000037 -2  #  ~2+,U 
 1.118219E-01 3   1000024 -2  #  ~1+,U 

DECAY 2000001  5.576994E+01  # ~dR
 5.346398E-04 3   2 -1000024  #  u,~1- 
 3.313192E-04 3   2 -1000037  #  u,~2- 
 1.966719E-02 3   1 1000022  #  d,~o1 
 6.448116E-04 3   1 1000023  #  d,~o2 
 7.441086E-05 3   1 1000025  #  d,~o3 
 3.661295E-04 3   1 1000035  #  d,~o4 
 9.783814E-01 3   1 1000021  #  d,~g 

DECAY -2000001  5.576994E+01  # ~DR
 9.783814E-01 3   -1 1000021  #  D,~g 
 3.661295E-04 3   -1 1000035  #  D,~o4 
 7.441086E-05 3   -1 1000025  #  D,~o3 
 6.448116E-04 3   -1 1000023  #  D,~o2 
 1.966719E-02 3   -1 1000022  #  D,~o1 
 3.313192E-04 3   1000037 -2  #  ~2+,U 
 5.346398E-04 3   1000024 -2  #  ~1+,U 

DECAY 1000004  7.933534E+01  # ~cL
 1.451638E-01 3   3 1000024  #  s,~1+ 
 6.136902E-02 3   3 1000037  #  s,~2+ 
 2.253961E-03 3   4 1000022  #  c,~o1 
 6.828389E-02 3   4 1000023  #  c,~o2 
 5.128955E-04 3   4 1000025  #  c,~o3 
 3.538989E-02 3   4 1000035  #  c,~o4 
 6.870266E-01 3   4 1000021  #  c,~g 

DECAY -1000004  7.933534E+01  # ~CL
 6.870266E-01 3   -4 1000021  #  C,~g 
 3.538989E-02 3   -4 1000035  #  C,~o4 
 5.128955E-04 3   -4 1000025  #  C,~o3 
 6.828389E-02 3   -4 1000023  #  C,~o2 
 2.253961E-03 3   -4 1000022  #  C,~o1 
 6.136902E-02 3   -3 -1000037  #  S,~2- 
 1.451638E-01 3   -3 -1000024  #  S,~1- 

DECAY 2000004  5.907191E+01  # ~cR
 5.160351E-08 3   3 1000024  #  s,~1+ 
 1.117462E-05 3   3 1000037  #  s,~2+ 
 7.435983E-02 3   4 1000022  #  c,~o1 
 1.369769E-03 3   4 1000023  #  c,~o2 
 2.899764E-04 3   4 1000025  #  c,~o3 
 8.618993E-04 3   4 1000035  #  c,~o4 
 9.231073E-01 3   4 1000021  #  c,~g 

DECAY -2000004  5.907191E+01  # ~CR
 9.231073E-01 3   -4 1000021  #  C,~g 
 8.618993E-04 3   -4 1000035  #  C,~o4 
 2.899764E-04 3   -4 1000025  #  C,~o3 
 1.369769E-03 3   -4 1000023  #  C,~o2 
 7.435983E-02 3   -4 1000022  #  C,~o1 
 1.117462E-05 3   -3 -1000037  #  S,~2- 
 5.160351E-08 3   -3 -1000024  #  S,~1- 

DECAY 1000003  7.543265E+01  # ~sL
 9.511441E-02 3   4 -1000024  #  c,~1- 
 8.483002E-02 3   4 -1000037  #  c,~2- 
 6.294545E-03 3   3 1000022  #  s,~o1 
 5.143700E-02 3   3 1000023  #  s,~o2 
 1.327383E-03 3   3 1000025  #  s,~o3 
 3.705976E-02 3   3 1000035  #  s,~o4 
 7.239369E-01 3   3 1000021  #  s,~g 

DECAY -1000003  7.543265E+01  # ~SL
 7.239369E-01 3   -3 1000021  #  S,~g 
 3.705976E-02 3   -3 1000035  #  S,~o4 
 1.327383E-03 3   -3 1000025  #  S,~o3 
 5.143700E-02 3   -3 1000023  #  S,~o2 
 6.294545E-03 3   -3 1000022  #  S,~o1 
 8.483002E-02 3   1000037 -4  #  ~2+,C 
 9.511441E-02 3   1000024 -4  #  ~1+,C 

DECAY 2000003  5.967192E+01  # ~sR
 2.898564E-02 3   4 -1000024  #  c,~1- 
 1.671175E-02 3   4 -1000037  #  c,~2- 
 1.702856E-02 3   3 1000022  #  s,~o1 
 1.560031E-02 3   3 1000023  #  s,~o2 
 3.632318E-06 3   3 1000025  #  s,~o3 
 7.213090E-03 3   3 1000035  #  s,~o4 
 9.144569E-01 3   3 1000021  #  s,~g 

DECAY -2000003  5.967192E+01  # ~SR
 9.144569E-01 3   -3 1000021  #  S,~g 
 7.213090E-03 3   -3 1000035  #  S,~o4 
 3.632318E-06 3   -3 1000025  #  S,~o3 
 1.560031E-02 3   -3 1000023  #  S,~o2 
 1.702856E-02 3   -3 1000022  #  S,~o1 
 1.671175E-02 3   1000037 -4  #  ~2+,C 
 2.898564E-02 3   1000024 -4  #  ~1+,C 

DECAY 1000006  1.882014E+02  # ~t1
 1.610008E-01 3   5 1000024  #  b,~1+ 
 5.645571E-02 3   5 1000037  #  b,~2+ 
 2.476777E-02 3   6 1000022  #  t,~o1 
 7.159327E-02 3   6 1000023  #  t,~o2 
 1.080220E-01 3   6 1000025  #  t,~o3 
 3.338042E-02 3   6 1000035  #  t,~o4 
 5.447804E-01 3   6 1000021  #  t,~g 

DECAY -1000006  1.882014E+02  # ~T1
 5.447804E-01 3   -6 1000021  #  T,~g 
 3.338042E-02 3   -6 1000035  #  T,~o4 
 1.080220E-01 3   -6 1000025  #  T,~o3 
 7.159327E-02 3   -6 1000023  #  T,~o2 
 2.476777E-02 3   -6 1000022  #  T,~o1 
 5.645571E-02 3   -5 -1000037  #  B,~2- 
 1.610008E-01 3   -5 -1000024  #  B,~1- 

DECAY 2000006  2.074377E+02  # ~t2
 4.244723E-02 3   5 1000024  #  b,~1+ 
 1.806521E-01 3   5 1000037  #  b,~2+ 
 9.104930E-03 3   6 1000022  #  t,~o1 
 2.347199E-02 3   6 1000023  #  t,~o2 
 8.662730E-02 3   6 1000025  #  t,~o3 
 1.188081E-01 3   6 1000035  #  t,~o4 
 5.139697E-01 3   6 1000021  #  t,~g 
 2.338162E-02 3   23 1000006  #  Z,~t1 
 1.537035E-03 3   25 1000006  #  h,~t1 

DECAY -2000006  2.074377E+02  # ~T2
 1.537035E-03 3   25 -1000006  #  h,~T1 
 2.338162E-02 3   23 -1000006  #  Z,~T1 
 5.139697E-01 3   -6 1000021  #  T,~g 
 1.188081E-01 3   -6 1000035  #  T,~o4 
 8.662730E-02 3   -6 1000025  #  T,~o3 
 2.347199E-02 3   -6 1000023  #  T,~o2 
 9.104930E-03 3   -6 1000022  #  T,~o1 
 1.806521E-01 3   -5 -1000037  #  B,~2- 
 4.244723E-02 3   -5 -1000024  #  B,~1- 

DECAY 1000005  1.888318E+02  # ~b1
 1.612305E-01 3   6 -1000024  #  t,~1- 
 6.896513E-02 3   6 -1000037  #  t,~2- 
 1.869438E-02 3   5 1000022  #  b,~o1 
 8.010839E-02 3   5 1000023  #  b,~o2 
 6.071965E-02 3   5 1000025  #  b,~o3 
 1.692363E-02 3   5 1000035  #  b,~o4 
 5.772349E-01 3   5 1000021  #  b,~g 
 1.612362E-02 3   -24 1000006  #  W-,~t1 

DECAY -1000005  1.888318E+02  # ~B1
 1.612362E-02 3   24 -1000006  #  W+,~T1 
 5.772349E-01 3   -5 1000021  #  B,~g 
 1.692363E-02 3   -5 1000035  #  B,~o4 
 6.071965E-02 3   -5 1000025  #  B,~o3 
 8.010839E-02 3   -5 1000023  #  B,~o2 
 1.869438E-02 3   -5 1000022  #  B,~o1 
 6.896513E-02 3   1000037 -6  #  ~2+,T 
 1.612305E-01 3   1000024 -6  #  ~1+,T 

DECAY 2000005  1.928033E+02  # ~b2
 3.221036E-02 3   6 -1000024  #  t,~1- 
 2.024532E-01 3   6 -1000037  #  t,~2- 
 3.284057E-04 3   5 1000022  #  b,~o1 
 1.831314E-02 3   5 1000023  #  b,~o2 
 7.456378E-02 3   5 1000025  #  b,~o3 
 8.070180E-02 3   5 1000035  #  b,~o4 
 5.688820E-01 3   5 1000021  #  b,~g 
 2.254730E-02 3   -24 1000006  #  W-,~t1 

DECAY -2000005  1.928033E+02  # ~B2
 2.254730E-02 3   24 -1000006  #  W+,~T1 
 5.688820E-01 3   -5 1000021  #  B,~g 
 8.070180E-02 3   -5 1000035  #  B,~o4 
 7.456378E-02 3   -5 1000025  #  B,~o3 
 1.831314E-02 3   -5 1000023  #  B,~o2 
 3.284057E-04 3   -5 1000022  #  B,~o1 
 2.024532E-01 3   1000037 -6  #  ~2+,T 
 3.221036E-02 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.2846E-01   3    25    21   21 # h-gluon-gluon
   5.5833E-07   3    35    24    24 # H-W-W
   5.5833E-07   3    35    23    23 # H-Z-Z
   4.3452E-02   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   5.5849E-02   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   5.5833E-07   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0706E+00     0.0000E+00   3    25     5    5 # h-b-b
   9.9997E-01     0.0000E+00   3    25     6    6 # h-t-t
   1.0705E+00     0.0000E+00   3    25    15   15 # h-l-l
   2.1591E+03     0.0000E+00   3    35     5    5 # H-b-b
   4.9821E-04     0.0000E+00   3    35     6    6 # H-t-t
   2.1485E+03     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     2.1592E+03   3    36     5    5 # A-b-b
   0.0000E+00     4.6542E-04   3    36     6    6 # A-t-t
   0.0000E+00     2.1486E+03   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1          10                  # channel id number
    1           2           1                  # HBresult      
    1           3  0.90615905667034380         # obsratio  
    1           4           1                  # ncombined
    1           5 ||(e e)->(h1)Z->(invisible)Z   (hep-ex/0107032v1 (LEP))|| # text description of channel
#


==> anc/light_bestfit_output.txt <==
% micrOMEGAs output for light_bestfit.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=3.0386e+00 | msn2=6.5959e+02 | sinth=3.4793e-01
ml3=6.2173e+02 | anl=8.1811e+02 | mn3=2.2951e+02
msn1m=3.0275e+01 | msn2m=5.1430e+02 | sinthm=1.2145e-02
ml2=5.1828e+02 | anm=1.8454e+01 | mn2=3.0911e+01

msneu1=3.03857796e+00
msneu2=6.59592521e+02
sinth=3.47931424e-01
msneu1m=3.02751799e+01
msneu2m=5.14299245e+02
sinthm=1.21453109e-02
tanbeta=4.67906179e+01
mu=3.33806151e+02
M2=2.98221132e+02
At=-4.40370423e+03
M_A=8.91889175e+02
MQ3=2.82275427e+03

mu_md=5.24057299e-01
ms_md=1.87743848e+01
sigmapiN=4.34674834e+01
sigma_s=2.07966866e+01
rho_DM=2.72364837e-01
v0=2.32769768e+02
vesc=5.28148782e+02
mt=1.72747887e+02
mb_mb=4.28841290e+00
alphaS_mZ=1.18138676e-01


=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   114.37 2.53E+01
    H   891.90 4.05E+01
   H3   891.89 4.05E+01
   H+   896.11 3.88E+01

Masses of odd sector Particles:
~nl1 : MSnl1 =     3.0 || ~ne1 : MSne1 =    30.3 || ~nm1 : MSnm1 =    30.3 
~o1  : MNE1  =   142.1 || ~1+  : MC1   =   272.7 || ~o2  : MNE2  =   273.6 
~o3  : MNE3  =   346.0 || ~2+  : MC2   =   388.3 || ~o4  : MNE4  =   388.3 
~ne2 : MSne2 =   514.3 || ~nm2 : MSnm2 =   514.3 || ~eR  : MSeR  =   520.2 
~mR  : MSmR  =   520.2 || ~eL  : MSeL  =   520.3 || ~mL  : MSmL  =   520.3 
~l1  : MSl1  =   600.1 || ~l2  : MSl2  =   645.7 || ~nl2 : MSnl2 =   659.6 
~g   : MSG   =  1116.9 || ~uL  : MSuL  =  2031.4 || ~cL  : MScL  =  2031.4 
~uR  : MSuR  =  2031.7 || ~cR  : MScR  =  2031.7 || ~dR  : MSdR  =  2032.2 
~sR  : MSsR  =  2032.2 || ~dL  : MSdL  =  2032.9 || ~sL  : MSsL  =  2032.9 
~t1  : MSt1  =  2677.4 || ~b1  : MSb1  =  2847.4 || ~b2  : MSb2  =  2861.2 
~t2  : MSt2  =  2902.5 || 

==== Calculation of relic density ====
Xf=2.19e+01 || Omega=1.13e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 57% ~nl1 ~Nl1 ->c C 
 22% ~nl1 ~nl1 ->nl nl 
 20% ~nl1 ~Nl1 ->l L 


==== Physical Constraints: =====
Omega_h2=1.12699E-01
amu=2.54661E-09


==== Decays =====
Z -> N*x : total width=2.437737E+00
 and Branchings:
6.852163E-02 Z -> ne,Ne
6.852163E-02 Z -> nm,Nm
6.852163E-02 Z -> nl,Nl
3.445125E-02 Z -> e,E
3.445125E-02 Z -> m,M
3.437322E-02 Z -> l,L
1.178624E-01 Z -> u,U
1.519328E-01 Z -> d,D
1.178133E-01 Z -> c,C
1.519320E-01 Z -> s,S
1.511202E-01 Z -> b,B
3.116380E-10 Z -> ~ne1,~Ne1
3.116380E-10 Z -> ~nm1,~Nm1
4.987528E-04 Z -> ~nl1,~Nl1

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.024647, u 0.018942, s 0.022164
neutronFF (new)     d 0.036096, u 0.012899, s 0.022134

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -2.724E-06  [anti: -2.649E-06]
neutron: SI  -2.224E-06  [anti: -3.229E-06]
CDM-nucleon cross sections[cm2]:
 proton  SI 1.891E-39  [anti: 1.788E-39]
 neutron SI 1.260E-39  [anti: 2.657E-39]
CDM-Xe cross sections[cm2]:
 SI averaged: 1.891E-39
CDM-Ge cross sections[cm2]:
 SI averaged: 1.890E-39

    Channel          vcs[cm^3/s]
==================================
  ~nl1,~Nl1 -> c C      4.49E-26
  ~nl1,~nl1 -> nl nl    1.72E-26
  ~Nl1,~Nl1 -> Nl Nl    1.72E-26
  ~nl1,~Nl1 -> l L      1.56E-26
  ~nl1,~Nl1 -> s S      4.24E-28
sigmaV = 3.9047229508e-26 (Mcdm=3.03213e+00)

sigmaV_nl  = 8.58508e-27
sigmaV_tau = 7.78031e-27
sigmaV_s   = 2.12117e-28
sigmaV_c   = 2.24671e-26
sigmaV_b   = 0.00000e+00
sigmaV_W   = 0.00000e+00
sigmaV_Z   = 0.00000e+00
sigmaV_h   = 0.00000e+00
sigmaV_top = 0.00000e+00


==> anc/light_highsigmavbb.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     2.01438114E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     2.72705892E+03   # EWSB scale
         1     1.73288930E+02   #  M_1
         2     3.46577861E+02   #  M_2
         3     1.03973358E+03   #  M_3
        11     3.89785666E+03   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     2.74436755E+02   #  mu(EWSB)
        26     2.64911755E+03   #  MA_pole
        31     2.11355123E+02   #  M_eL
        32     2.11355123E+02   #  M_muL
        33     6.94047865E+02   #  M_tauL
        34     2.11355123E+02   #  M_eR
        35     2.11355123E+02   #  M_muR
        36     6.94047865E+02   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     2.72747101E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     2.72747101E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     2.72747101E+03   #  M_bR
        50     8.54233019E+01   #  M_ne_R
        51     8.54233019E+01   #  M_nmu_R
        52     1.78151923E+02   #  M_ntau_R
        53     8.85082375E+01   #  A_ne
        54     8.85082375E+01   #  A_nmu
        55     7.10173308E+02   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     2.01438114E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.18193108E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.14487618E+00   # mb(mb)^MSbar
         6     1.73897326E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04914548E+01   # W+
        25     1.22916481E+02   # h
        35     2.64913560E+03   # H
        36     2.64911755E+03   # A
        37     2.65062495E+03   # H+
         5     4.77789965E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.03764727E+03   # ~d_L
   2000001     2.03698546E+03   # ~d_R
   1000002     2.03616402E+03   # ~u_L
   2000002     2.03650730E+03   # ~u_R
   1000003     2.03764727E+03   # ~s_L
   2000003     2.03698546E+03   # ~s_R
   1000004     2.03616402E+03   # ~c_L
   2000004     2.03650730E+03   # ~c_R
   1000005     2.75870954E+03   # ~b_1
   2000005     2.76312895E+03   # ~b_2
   1000006     2.60567702E+03   # ~t_1
   2000006     2.81098908E+03   # ~t_2
   1000011     2.16115379E+02   # ~e_L
   2000011     2.15886314E+02   # ~e_R
   1000013     2.16115379E+02   # ~mu_L
   2000013     2.15886314E+02   # ~mu_R
   1000015     6.88707631E+02   # ~tau_1
   2000015     7.02184989E+02   # ~tau_2
   1000021     1.26419246E+03   # ~g
   1000022     1.60150436E+02   # ~chi_10
   1000023     2.59625495E+02   # ~chi_20
   1000025    -2.87120367E+02   # ~chi_30
   1000035     3.93735983E+02   # ~chi_40
   1000024     2.54360044E+02   # ~chi_1+
   1000037     3.93462682E+02   # ~chi_2+
   1000012     3.60708849E+01   # ~nu_e1
   2000012     2.15707672E+02   # ~nu_e2
   1000014     3.60708849E+01   # ~nu_mu1
   2000014     2.15707672E+02   # ~nu_mu2
   1000016     4.83129429E+00   # ~nu_tau1
   2000016     7.13638554E+02   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     2.40189466E-04   # Delta rho parameter
         2     3.29307633E-09   # g_mu -2
         3     3.52675130E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     1.82951099E+01   # delta mZ^2/mZ^2 (mu^2)
         2     8.17794896E+00   # delta mZ^2/mZ^2 (B.mu)
         3     9.14760653E+00   # delta mt/mt (mu^2)
         4     4.08650396E+00   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.52155916E-01   # N_11
  1  2    -6.56023223E-02   # N_12
  1  3     2.55483373E-01   # N_13
  1  4    -1.54349258E-01   # N_14
  2  1     2.88254835E-01   # N_21
  2  2     4.71035504E-01   # N_22
  2  3    -6.10056604E-01   # N_23
  2  4     5.68212675E-01   # N_24
  3  1     6.54323211E-02   # N_31
  3  2    -8.12274902E-02   # N_32
  3  3    -6.94690367E-01   # N_33
  3  4    -7.11706400E-01   # N_34
  4  1     7.76329399E-02   # N_41
  4  2    -8.75913229E-01   # N_42
  4  3    -2.82779914E-01   # N_43
  4  4     3.83124866E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -3.97704762E-01   # U_11
  1  2     9.17513445E-01   # U_12
  2  1     9.17513445E-01   # U_21
  2  2     3.97704762E-01   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -5.39930472E-01   # V_11
  1  2     8.41709620E-01   # V_12
  2  1     8.41709620E-01   # V_21
  2  2     5.39930472E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1    -5.93985897E-01   # cos(theta_t)
  1  2     8.04475452E-01   # sin(theta_t)
  2  1    -8.04475452E-01   # -sin(theta_t)
  2  2    -5.93985897E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.66660247E-01   # cos(theta_b)
  1  2     7.45361734E-01   # sin(theta_b)
  2  1    -7.45361734E-01   # -sin(theta_b)
  2  2     6.66660247E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.05237928E-01   # cos(theta_tau)
  1  2     7.08970708E-01   # sin(theta_tau)
  2  1    -7.08970708E-01   # -sin(theta_tau)
  2  2     7.05237928E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -3.64103583E-01   # cos(theta_ne)
  1  2     9.31358460E-01   # sin(theta_ne)
  2  1    -9.31358460E-01   # -sin(theta_ne)
  2  2    -3.64103583E-01   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -3.64103583E-01   # cos(theta_nmu)
  1  2     9.31358460E-01   # sin(theta_nmu)
  2  1    -9.31358460E-01   # -sin(theta_nmu)
  2  2    -3.64103583E-01   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -2.49552776E-01   # cos(theta_ntau)
  1  2     9.68361199E-01   # sin(theta_ntau)
  2  1    -9.68361199E-01   # -sin(theta_ntau)
  2  2    -2.49552776E-01   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -5.20962687E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.72705892E+03  # DRbar Higgs Parameters
     1     2.74436755E+02   # mu(Q)
     2     1.92443343E+01   # tanbeta(Q)
     3     2.41200793E+02   # vev(Q)
     4     7.03146083E+06   # MA^2(Q)
#
BLOCK GAUGE Q=  2.72705892E+03  # The gauge couplings
     1     3.65909404E-01   # gprime(Q) DRbar
     2     6.44481916E-01   # g(Q) DRbar
     3     1.03017828E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  2.72705892E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3     3.89785666E+03   # A_t(Q) DRbar
#
BLOCK Ad Q=  2.72705892E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  2.72705892E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.72705892E+03  # The Yukawa couplings
  3  3     8.47670735E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  2.72705892E+03  # The Yukawa couplings
  3  3     2.56446298E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.72705892E+03  # The Yukawa couplings
  3  3     2.00561974E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.72705892E+03  # soft SUSY breaking masses at the scale Q
         1     1.73288930E+02   # M_1
         2     3.46577861E+02   # M_2
         3     1.03973358E+03   # M_3
        21     6.94609296E+06   # M^2_Hd
        22     1.15636116E+05   # M^2_Hu
        31     2.11355123E+02   # M_eL
        32     2.11355123E+02   # M_muL
        33     6.94047865E+02   # M_tauL
        34     2.11355123E+02   # M_eR
        35     2.11355123E+02   # M_muR
        36     6.94047865E+02   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     2.72747101E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     2.72747101E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     2.72747101E+03   # M_bR
        50     8.54233019E+01   # M_ne_R
        51     8.54233019E+01   # M_nmu_R
        52     1.78151923E+02   # M_ntau_R
        53     8.85082375E+01   # A_ne
        54     8.85082375E+01   # A_nmu
        55     7.10173308E+02   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     2.01438114E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.38797040E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     9.93524714E+00   # h decays
#          BR         NDA      ID1       ID2
     2.37279142E-04    2           5        -5   # BR(h -> b       bb     )
     2.57851774E-05    2         -15        15   # BR(h -> tau+    tau-   )
     9.12737670E-08    2         -13        13   # BR(h -> mu+     mu-    )
     1.00471070E-07    2           3        -3   # BR(h -> s       sb     )
     1.20488423E-05    2           4        -4   # BR(h -> c       cb     )
     3.05804944E-05    2          21        21   # BR(h -> g       g      )
     8.70762554E-07    2          22        22   # BR(h -> gam     gam    )
     5.20984712E-07    2          22        23   # BR(h -> Z       gam    )
     6.63114798E-05    2          24       -24   # BR(h -> W+      W-     )
     8.09693971E-06    2          23        23   # BR(h -> Z       Z      )
     9.99618314E-01    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     4.79891444E+01   # H decays
#          BR         NDA      ID1       ID2
     2.22147274E-01    2           5        -5   # BR(H -> b       bb     )
     4.23685897E-02    2         -15        15   # BR(H -> tau+    tau-   )
     1.49788375E-04    2         -13        13   # BR(H -> mu+     mu-    )
     9.26205197E-05    2           3        -3   # BR(H -> s       sb     )
     8.77483064E-08    2           4        -4   # BR(H -> c       cb     )
     6.34010379E-03    2           6        -6   # BR(H -> t       tb     )
     1.96342308E-06    2          21        21   # BR(H -> g       g      )
     1.17672996E-07    2          22        22   # BR(H -> gam     gam    )
     2.97582109E-09    2          23        22   # BR(H -> Z       gam    )
     4.01085496E-06    2          24       -24   # BR(H -> W+      W-     )
     2.00028625E-06    2          23        23   # BR(H -> Z       Z      )
     1.65052663E-05    2          25        25   # BR(H -> h       h      )
    -2.26429227E-24    2          36        36   # BR(H -> A       A      )
     2.02730956E-20    2          23        36   # BR(H -> Z       A      )
     1.01085703E-01    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     3.88989570E-02    2     1000037  -1000037   # BR(H -> ~chi_2+ ~chi_2-)
     1.51651119E-01    2     1000024  -1000037   # BR(H -> ~chi_1+ ~chi_2-)
     1.51651119E-01    2     1000037  -1000024   # BR(H -> ~chi_2+ ~chi_1-)
     9.18963560E-03    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     1.50003450E-02    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     3.14219216E-03    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     2.36801346E-02    2     1000035   1000035   # BR(H -> ~chi_40 ~chi_40)
     3.80134048E-02    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     3.50162937E-02    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     1.27629434E-03    2     1000022   1000035   # BR(H -> ~chi_10 ~chi_40)
     6.23799075E-03    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     4.28860848E-02    2     1000023   1000035   # BR(H -> ~chi_20 ~chi_40)
     1.11134911E-01    2     1000025   1000035   # BR(H -> ~chi_30 ~chi_40)
     5.91725888E-07    2     1000011  -1000011   # BR(H -> ~e_L-   ~e_L+  )
     3.70248373E-07    2     2000011  -2000011   # BR(H -> ~e_R-   ~e_R+  )
     5.91725888E-07    2     1000013  -1000013   # BR(H -> ~mu_L-  ~mu_L+ )
     3.70248373E-07    2     2000013  -2000013   # BR(H -> ~mu_R-  ~mu_R+ )
     7.01399344E-07    2     1000015  -1000015   # BR(H -> ~tau_1- ~tau_1+)
     3.06958129E-06    2     2000015  -2000015   # BR(H -> ~tau_2- ~tau_2+)
     6.42836581E-07    2     1000015  -2000015   # BR(H -> ~tau_1- ~tau_2+)
     6.42836581E-07    2     2000015  -1000015   # BR(H -> ~tau_2- ~tau_1+)
     1.92314819E-06    2     1000012  -1000012   # BR(H -> ~nu_eL  ~nu_eL*   )
     1.92314819E-06    2     1000014  -1000014   # BR(H -> ~nu_muL ~nu_muL*  )
     1.92314819E-06    2     1000016  -1000016   # BR(H -> ~nu_tauL ~nu_tauL*)
#
#         PDG            Width
DECAY        36     4.79907100E+01   # A decays
#          BR         NDA      ID1       ID2
     2.22160735E-01    2           5        -5   # BR(A -> b       bb     )
     4.23677873E-02    2         -15        15   # BR(A -> tau+    tau-   )
     1.49785270E-04    2         -13        13   # BR(A -> mu+     mu-    )
     9.26362708E-05    2           3        -3   # BR(A -> s       sb     )
     8.79158689E-08    2           4        -4   # BR(A -> c       cb     )
     6.37065458E-03    2           6        -6   # BR(A -> t       tb     )
     1.94496630E-05    2          21        21   # BR(A -> g       g      )
     7.52794702E-09    2          22        22   # BR(A -> gam     gam    )
     1.74749442E-08    2          23        22   # BR(A -> Z       gam    )
     4.06034041E-06    2          23        25   # BR(A -> Z       h      )
     1.20817843E-01    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     5.80966275E-02    2     1000037  -1000037   # BR(A -> ~chi_2+ ~chi_2-)
     1.32179886E-01    2     1000024  -1000037   # BR(A -> ~chi_1+ ~chi_2-)
     1.32179886E-01    2     1000037  -1000024   # BR(A -> ~chi_2+ ~chi_1-)
     1.05763648E-02    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     1.89410085E-02    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     2.66320446E-03    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     3.44575732E-02    2     1000035   1000035   # BR(A -> ~chi_40 ~chi_40)
     4.66727708E-02    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     2.67965516E-02    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     1.05880536E-03    2     1000022   1000035   # BR(A -> ~chi_10 ~chi_40)
     3.97531567E-03    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
     5.43759963E-02    2     1000023   1000035   # BR(A -> ~chi_20 ~chi_40)
     8.60418950E-02    2     1000025   1000035   # BR(A -> ~chi_30 ~chi_40)
     5.25043979E-07    2     1000015  -2000015   # BR(A -> ~tau_1- ~tau_2+)
     5.25043979E-07    2    -1000015   2000015   # BR(A -> ~tau_1+ ~tau_2-)
#
#         PDG            Width
DECAY        37     4.76631737E+01   # H+ decays
#          BR         NDA      ID1       ID2
     3.48512796E-04    2           4        -5   # BR(H+ -> c       bb     )
     4.26832081E-02    2         -15        16   # BR(H+ -> tau+    nu_tau )
     1.50900395E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     3.14532334E-06    2           2        -5   # BR(H+ -> u       bb     )
     4.66892699E-06    2           2        -3   # BR(H+ -> u       sb     )
     9.19021376E-05    2           4        -3   # BR(H+ -> c       sb     )
     2.23510027E-01    2           6        -5   # BR(H+ -> t       bb     )
     4.09850884E-06    2          24        25   # BR(H+ -> W+      h      )
     2.14793320E-13    2          24        36   # BR(H+ -> W+      A      )
     6.93786114E-02    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     1.20087425E-02    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     4.26946719E-02    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
     1.90406483E-01    2     1000024   1000035   # BR(H+ -> ~chi_1+ ~chi_40)
     5.44549510E-03    2     1000037   1000022   # BR(H+ -> ~chi_2+ ~chi_10)
     2.40405765E-01    2     1000037   1000023   # BR(H+ -> ~chi_2+ ~chi_20)
     1.72592163E-01    2     1000037   1000025   # BR(H+ -> ~chi_2+ ~chi_30)
     2.63996872E-04    2     1000037   1000035   # BR(H+ -> ~chi_2+ ~chi_40)
     2.32655103E-06    2    -1000011   1000012   # BR(H+ -> ~e_L+   ~nu_eL )
     2.32655103E-06    2    -1000013   1000014   # BR(H+ -> ~mu_L+  ~nu_muL)
     3.42692091E-08    2    -1000015   1000016   # BR(H+ -> ~tau_1+ ~nu_tauL)
     2.92141594E-06    2    -2000015   1000016   # BR(H+ -> ~tau_2+ ~nu_tauL)
#

DECAY 1000024  1.994071E-01  # ~1+
 1.258000E-01 3   24 1000022  #  W+,~o1 
 6.591259E-02 3   12 -1000011  #  ne,~EL 
 6.591259E-02 3   14 -1000013  #  nm,~ML 
 1.999433E-01 3   -11 1000012  #  E,~ne1 
 1.074518E-01 3   -11 2000012  #  E,~ne2 
 1.999433E-01 3   -13 1000014  #  M,~nm1 
 1.074518E-01 3   -13 2000014  #  M,~nm2 
 1.275846E-01 3   -15 1000016  #  L,~nl1 

DECAY -1000024  1.994071E-01  # ~1-
 1.275846E-01 3   15 -1000016  #  l,~Nl1 
 1.074518E-01 3   13 -2000014  #  m,~Nm2 
 1.999433E-01 3   13 -1000014  #  m,~Nm1 
 1.074518E-01 3   11 -2000012  #  e,~Ne2 
 1.999433E-01 3   11 -1000012  #  e,~Ne1 
 6.591259E-02 3   1000013 -14  #  ~mL,Nm 
 6.591259E-02 3   1000011 -12  #  ~eL,Ne 
 1.258000E-01 3   -24 1000022  #  W-,~o1 

DECAY 1000037  3.706633E+00  # ~2+
 8.259834E-02 3   23 1000024  #  Z,~1+ 
 2.761544E-02 3   25 1000024  #  h,~1+ 
 8.602577E-04 3   24 1000022  #  W+,~o1 
 1.084738E-01 3   24 1000023  #  W+,~o2 
 3.973612E-02 3   24 1000025  #  W+,~o3 
 1.840607E-01 3   12 -1000011  #  ne,~EL 
 1.840607E-01 3   14 -1000013  #  nm,~ML 
 4.140818E-02 3   -11 1000012  #  E,~ne1 
 1.348056E-01 3   -11 2000012  #  E,~ne2 
 4.140818E-02 3   -13 1000014  #  M,~nm1 
 1.348056E-01 3   -13 2000014  #  M,~nm2 
 2.016717E-02 3   -15 1000016  #  L,~nl1 

DECAY -1000037  3.706633E+00  # ~2-
 2.016717E-02 3   15 -1000016  #  l,~Nl1 
 1.348056E-01 3   13 -2000014  #  m,~Nm2 
 4.140818E-02 3   13 -1000014  #  m,~Nm1 
 1.348056E-01 3   11 -2000012  #  e,~Ne2 
 4.140818E-02 3   11 -1000012  #  e,~Ne1 
 1.840607E-01 3   1000013 -14  #  ~mL,Nm 
 1.840607E-01 3   1000011 -12  #  ~eL,Ne 
 3.973612E-02 3   -24 1000025  #  W-,~o3 
 1.084738E-01 3   -24 1000023  #  W-,~o2 
 8.602577E-04 3   -24 1000022  #  W-,~o1 
 2.761544E-02 3   25 -1000024  #  h,~1- 
 8.259834E-02 3   23 -1000024  #  Z,~1- 

DECAY 1000022  7.041700E-02  # ~o1
 1.983843E-01 3   -12 1000012  #  Ne,~ne1 
 1.983843E-01 3   12 -1000012  #  ne,~Ne1 
 1.983843E-01 3   -14 1000014  #  Nm,~nm1 
 1.983843E-01 3   14 -1000014  #  nm,~Nm1 
 1.032313E-01 3   -16 1000016  #  Nl,~nl1 
 1.032313E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  1.610573E-01  # ~o2
 3.950307E-02 3   23 1000022  #  Z,~o1 
 1.270986E-01 3   -11 1000011  #  E,~eL 
 1.270986E-01 3   11 -1000011  #  e,~EL 
 3.242732E-02 3   -11 2000011  #  E,~eR 
 3.242732E-02 3   11 -2000011  #  e,~ER 
 1.270986E-01 3   -13 1000013  #  M,~mL 
 1.270986E-01 3   13 -1000013  #  m,~ML 
 3.242732E-02 3   -13 2000013  #  M,~mR 
 3.242732E-02 3   13 -2000013  #  m,~MR 
 4.249668E-02 3   -12 1000012  #  Ne,~ne1 
 4.249668E-02 3   12 -1000012  #  ne,~Ne1 
 2.773048E-02 3   -12 2000012  #  Ne,~ne2 
 2.773048E-02 3   12 -2000012  #  ne,~Ne2 
 4.249668E-02 3   -14 1000014  #  Nm,~nm1 
 4.249668E-02 3   14 -1000014  #  nm,~Nm1 
 2.773048E-02 3   -14 2000014  #  Nm,~nm2 
 2.773048E-02 3   14 -2000014  #  nm,~Nm2 
 2.074241E-02 3   -16 1000016  #  Nl,~nl1 
 2.074241E-02 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  8.971776E-02  # ~o3
 8.406366E-01 3   23 1000022  #  Z,~o1 
 2.388886E-03 3   25 1000022  #  h,~o1 
 2.609102E-03 3   -11 1000011  #  E,~eL 
 2.609102E-03 3   11 -1000011  #  e,~EL 
 6.581930E-03 3   -11 2000011  #  E,~eR 
 6.581930E-03 3   11 -2000011  #  e,~ER 
 2.609102E-03 3   -13 1000013  #  M,~mL 
 2.609102E-03 3   13 -1000013  #  m,~ML 
 6.581930E-03 3   -13 2000013  #  M,~mR 
 6.581930E-03 3   13 -2000013  #  m,~MR 
 1.190727E-02 3   -12 1000012  #  Ne,~ne1 
 1.190727E-02 3   12 -1000012  #  ne,~Ne1 
 1.525978E-02 3   -12 2000012  #  Ne,~ne2 
 1.525978E-02 3   12 -2000012  #  ne,~Ne2 
 1.190727E-02 3   -14 1000014  #  Nm,~nm1 
 1.190727E-02 3   14 -1000014  #  nm,~Nm1 
 1.525978E-02 3   -14 2000014  #  Nm,~nm2 
 1.525978E-02 3   14 -2000014  #  nm,~Nm2 
 5.771110E-03 3   -16 1000016  #  Nl,~nl1 
 5.771110E-03 3   16 -1000016  #  nl,~Nl1 

DECAY 1000035  3.779366E+00  # ~o4
 1.086081E-01 3   -24 1000024  #  W-,~1+ 
 1.086081E-01 3   24 -1000024  #  W+,~1- 
 6.146560E-04 3   23 1000022  #  Z,~o1 
 1.825457E-03 3   25 1000022  #  h,~o1 
 2.695756E-03 3   23 1000023  #  Z,~o2 
 2.355361E-02 3   25 1000023  #  h,~o2 
 1.721640E-02 3   23 1000025  #  Z,~o3 
 7.459566E-02 3   -11 1000011  #  E,~eL 
 7.459566E-02 3   11 -1000011  #  e,~EL 
 7.809114E-04 3   -11 2000011  #  E,~eR 
 7.809114E-04 3   11 -2000011  #  e,~ER 
 7.459566E-02 3   -13 1000013  #  M,~mL 
 7.459566E-02 3   13 -1000013  #  m,~ML 
 7.809114E-04 3   -13 2000013  #  M,~mR 
 7.809114E-04 3   13 -2000013  #  m,~MR 
 2.419733E-02 3   -12 1000012  #  Ne,~ne1 
 2.419733E-02 3   12 -1000012  #  ne,~Ne1 
 7.886725E-02 3   -12 2000012  #  Ne,~ne2 
 7.886725E-02 3   12 -2000012  #  ne,~Ne2 
 2.419733E-02 3   -14 1000014  #  Nm,~nm1 
 2.419733E-02 3   14 -1000014  #  nm,~Nm1 
 7.886725E-02 3   -14 2000014  #  Nm,~nm2 
 7.886725E-02 3   14 -2000014  #  nm,~Nm2 
 1.155666E-02 3   -16 1000016  #  Nl,~nl1 
 1.155666E-02 3   16 -1000016  #  nl,~Nl1 

DECAY 1000021  1.031631E-02  # ~g
 9.492782E-03 4   5 -5 1000035  #  b,B,~o4 
 3.041601E-02 4   6 -6 1000035  #  t,T,~o4 
 3.594362E-02 4   3 -3 1000035  #  s,S,~o4 
 3.390908E-02 4   4 -4 1000035  #  c,C,~o4 
 3.593725E-02 4   1 -1 1000035  #  d,D,~o4 
 3.391518E-02 4   2 -2 1000035  #  u,U,~o4 
 6.328825E-03 4   5 -5 1000025  #  b,B,~o3 
 4.747972E-02 4   6 -6 1000025  #  t,T,~o3 
 3.380799E-04 4   3 -3 1000025  #  s,S,~o3 
 2.326527E-04 4   4 -4 1000025  #  c,C,~o3 
 2.976419E-04 4   1 -1 1000025  #  d,D,~o3 
 2.283409E-04 4   2 -2 1000025  #  u,U,~o3 
 7.885486E-03 4   5 -5 1000023  #  b,B,~o2 
 3.692809E-02 4   6 -6 1000023  #  t,T,~o2 
 1.132218E-02 4   3 -3 1000023  #  s,S,~o2 
 1.939583E-02 4   4 -4 1000023  #  c,C,~o2 
 1.128874E-02 4   1 -1 1000023  #  d,D,~o2 
 1.940039E-02 4   2 -2 1000023  #  u,U,~o2 
 4.043352E-03 4   5 -5 1000022  #  b,B,~o1 
 6.773578E-03 4   6 -6 1000022  #  t,T,~o1 
 1.204964E-02 4   3 -3 1000022  #  s,S,~o1 
 3.352206E-02 4   4 -4 1000022  #  c,C,~o1 
 1.204326E-02 4   1 -1 1000022  #  d,D,~o1 
 3.353401E-02 4   2 -2 1000022  #  u,U,~o1 
 4.013264E-02 4   6 -5 -1000037  #  t,B,~2- 
 7.034776E-02 4   4 -3 -1000037  #  c,S,~2- 
 7.035353E-02 4   2 -1 -1000037  #  u,D,~2- 
 4.013264E-02 4   -6 5 1000037  #  T,b,~2+ 
 7.034776E-02 4   -4 3 1000037  #  C,s,~2+ 
 7.035353E-02 4   -2 1 1000037  #  U,d,~2+ 
 4.319473E-02 4   6 -5 -1000024  #  t,B,~1- 
 2.732476E-02 4   4 -3 -1000024  #  c,S,~1- 
 2.729368E-02 4   2 -1 -1000024  #  u,D,~1- 
 4.319473E-02 4   -6 5 1000024  #  T,b,~1+ 
 2.732476E-02 4   -4 3 1000024  #  C,s,~1+ 
 2.729368E-02 4   -2 1 1000024  #  U,d,~1+ 

DECAY 1000011  5.373165E-01  # ~eL
 7.205681E-02 3   11 1000022  #  e,~o1 
 9.279432E-01 3   -24 1000012  #  W-,~ne1 

DECAY -1000011  5.373165E-01  # ~EL
 9.279432E-01 3   24 -1000012  #  W+,~Ne1 
 7.205681E-02 3   -11 1000022  #  E,~o1 

DECAY 2000011  2.012877E-01  # ~eR
 9.999999E-01 3   11 1000022  #  e,~o1 

DECAY -2000011  2.012877E-01  # ~ER
 9.999999E-01 3   -11 1000022  #  E,~o1 

DECAY 1000013  5.373165E-01  # ~mL
 7.205681E-02 3   13 1000022  #  m,~o1 
 9.279432E-01 3   -24 1000014  #  W-,~nm1 

DECAY -1000013  5.373165E-01  # ~ML
 9.279432E-01 3   24 -1000014  #  W+,~Nm1 
 7.205681E-02 3   -13 1000022  #  M,~o1 

DECAY 2000013  2.012877E-01  # ~mR
 9.999999E-01 3   13 1000022  #  m,~o1 

DECAY -2000013  2.012877E-01  # ~MR
 9.999999E-01 3   -13 1000022  #  M,~o1 

DECAY 1000015  1.150521E+01  # ~l1
 8.932854E-02 3   16 -1000024  #  nl,~1- 
 7.136492E-02 3   16 -1000037  #  nl,~2- 
 1.659220E-01 3   15 1000022  #  l,~o1 
 7.585406E-02 3   15 1000023  #  l,~o2 
 1.109570E-02 3   15 1000025  #  l,~o3 
 2.850399E-02 3   15 1000035  #  l,~o4 
 5.579308E-01 3   -24 1000016  #  W-,~nl1 

DECAY -1000015  1.150521E+01  # ~L1
 5.579308E-01 3   24 -1000016  #  W+,~Nl1 
 2.850399E-02 3   -15 1000035  #  L,~o4 
 1.109570E-02 3   -15 1000025  #  L,~o3 
 7.585406E-02 3   -15 1000023  #  L,~o2 
 1.659220E-01 3   -15 1000022  #  L,~o1 
 7.136492E-02 3   1000037 -16  #  ~2+,Nl 
 8.932854E-02 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  1.150312E+01  # ~l2
 2.298565E-03 3   16 -1000024  #  nl,~1- 
 1.326825E-01 3   16 -1000037  #  nl,~2- 
 1.373820E-01 3   15 1000022  #  l,~o1 
 4.563877E-02 3   15 1000023  #  l,~o2 
 2.444888E-02 3   15 1000025  #  l,~o3 
 5.889820E-02 3   15 1000035  #  l,~o4 
 5.986511E-01 3   -24 1000016  #  W-,~nl1 

DECAY -2000015  1.150312E+01  # ~L2
 5.986511E-01 3   24 -1000016  #  W+,~Nl1 
 5.889820E-02 3   -15 1000035  #  L,~o4 
 2.444888E-02 3   -15 1000025  #  L,~o3 
 4.563877E-02 3   -15 1000023  #  L,~o2 
 1.373820E-01 3   -15 1000022  #  L,~o1 
 1.326825E-01 3   1000037 -16  #  ~2+,Nl 
 2.298565E-03 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  5.981007E-09  # ~ne1
 9.610239E-01 4   12 16 -1000016  #  ne,nl,~Nl1 
 3.140137E-02 4   11 -15 1000016  #  e,L,~nl1 
 7.574642E-03 4   12 -16 1000016  #  ne,Nl,~nl1 

DECAY -1000012  5.981007E-09  # ~Ne1
 7.574642E-03 4   16 -12 -1000016  #  nl,Ne,~Nl1 
 3.140137E-02 4   15 -11 -1000016  #  l,E,~Nl1 
 9.610239E-01 4   1000016 -12 -16  #  ~nl1,Ne,Nl 

DECAY 2000012  4.241921E-01  # ~ne2
 1.297359E-01 3   12 1000022  #  ne,~o1 
 4.276973E-01 3   23 1000012  #  Z,~ne1 
 4.425669E-01 3   25 1000012  #  h,~ne1 

DECAY -2000012  4.241921E-01  # ~Ne2
 4.425669E-01 3   25 -1000012  #  h,~Ne1 
 4.276973E-01 3   23 -1000012  #  Z,~Ne1 
 1.297359E-01 3   -12 1000022  #  Ne,~o1 

DECAY 1000014  5.981007E-09  # ~nm1
 9.610239E-01 4   14 16 -1000016  #  nm,nl,~Nl1 
 3.140137E-02 4   13 -15 1000016  #  m,L,~nl1 
 7.574642E-03 4   14 -16 1000016  #  nm,Nl,~nl1 

DECAY -1000014  5.981007E-09  # ~Nm1
 7.574642E-03 4   16 -14 -1000016  #  nl,Nm,~Nl1 
 3.140137E-02 4   15 -13 -1000016  #  l,M,~Nl1 
 9.610239E-01 4   1000016 -14 -16  #  ~nl1,Nm,Nl 

DECAY 2000014  4.241921E-01  # ~nm2
 1.297359E-01 3   14 1000022  #  nm,~o1 
 4.276973E-01 3   23 1000014  #  Z,~nm1 
 4.425669E-01 3   25 1000014  #  h,~nm1 

DECAY -2000014  4.241921E-01  # ~Nm2
 4.425669E-01 3   25 -1000014  #  h,~Nm1 
 4.276973E-01 3   23 -1000014  #  Z,~Nm1 
 1.297359E-01 3   -14 1000022  #  Nm,~o1 

DECAY 1000016  0.000000E+00  # ~nl1

DECAY -1000016  0.000000E+00  # ~Nl1

DECAY 2000016  1.795751E+01  # ~nl2
 9.007819E-02 3   15 1000024  #  l,~1+ 
 1.105972E-01 3   15 1000037  #  l,~2+ 
 4.907723E-02 3   16 1000022  #  nl,~o1 
 1.160086E-02 3   16 1000023  #  nl,~o2 
 1.516885E-03 3   16 1000025  #  nl,~o3 
 6.425401E-02 3   16 1000035  #  nl,~o4 
 3.716755E-01 3   23 1000016  #  Z,~nl1 
 3.012001E-01 3   25 1000016  #  h,~nl1 

DECAY -2000016  1.795751E+01  # ~Nl2
 3.012001E-01 3   25 -1000016  #  h,~Nl1 
 3.716755E-01 3   23 -1000016  #  Z,~Nl1 
 6.425401E-02 3   -16 1000035  #  Nl,~o4 
 1.516885E-03 3   -16 1000025  #  Nl,~o3 
 1.160086E-02 3   -16 1000023  #  Nl,~o2 
 4.907723E-02 3   -16 1000022  #  Nl,~o1 
 1.105972E-01 3   -15 -1000037  #  L,~2- 
 9.007819E-02 3   -15 -1000024  #  L,~1- 

DECAY 1000002  6.688215E+01  # ~uL
 7.265559E-02 3   1 1000024  #  d,~1+ 
 1.688578E-01 3   1 1000037  #  d,~2+ 
 1.495900E-03 3   2 1000022  #  u,~o1 
 3.413763E-02 3   2 1000023  #  u,~o2 
 5.925949E-04 3   2 1000025  #  u,~o3 
 8.848052E-02 3   2 1000035  #  u,~o4 
 6.337799E-01 3   2 1000021  #  u,~g 

DECAY -1000002  6.688215E+01  # ~UL
 6.337799E-01 3   -2 1000021  #  U,~g 
 8.848052E-02 3   -2 1000035  #  U,~o4 
 5.925949E-04 3   -2 1000025  #  U,~o3 
 3.413763E-02 3   -2 1000023  #  U,~o2 
 1.495900E-03 3   -2 1000022  #  U,~o1 
 1.688578E-01 3   -1 -1000037  #  D,~2- 
 7.265559E-02 3   -1 -1000024  #  D,~1- 

DECAY 2000002  4.694946E+01  # ~uR
 5.352566E-11 3   1 1000024  #  d,~1+ 
 1.795287E-09 3   1 1000037  #  d,~2+ 
 8.779040E-02 3   2 1000022  #  u,~o1 
 7.883871E-03 3   2 1000023  #  u,~o2 
 4.032413E-04 3   2 1000025  #  u,~o3 
 5.475475E-04 3   2 1000035  #  u,~o4 
 9.033748E-01 3   2 1000021  #  u,~g 

DECAY -2000002  4.694946E+01  # ~UR
 9.033748E-01 3   -2 1000021  #  U,~g 
 5.475475E-04 3   -2 1000035  #  U,~o4 
 4.032413E-04 3   -2 1000025  #  U,~o3 
 7.883871E-03 3   -2 1000023  #  U,~o2 
 8.779040E-02 3   -2 1000022  #  U,~o1 
 1.795287E-09 3   -1 -1000037  #  D,~2- 
 5.352566E-11 3   -1 -1000024  #  D,~1- 

DECAY 1000001  6.689136E+01  # ~dL
 3.942253E-02 3   2 -1000024  #  u,~1- 
 2.007087E-01 3   2 -1000037  #  u,~2- 
 7.305133E-03 3   1 1000022  #  d,~o1 
 2.178082E-02 3   1 1000023  #  d,~o2 
 1.074520E-03 3   1 1000025  #  d,~o3 
 9.443958E-02 3   1 1000035  #  d,~o4 
 6.352687E-01 3   1 1000021  #  d,~g 

DECAY -1000001  6.689136E+01  # ~DL
 6.352687E-01 3   -1 1000021  #  D,~g 
 9.443958E-02 3   -1 1000035  #  D,~o4 
 1.074520E-03 3   -1 1000025  #  D,~o3 
 2.178082E-02 3   -1 1000023  #  D,~o2 
 7.305133E-03 3   -1 1000022  #  D,~o1 
 2.007087E-01 3   1000037 -2  #  ~2+,U 
 3.942253E-02 3   1000024 -2  #  ~1+,U 

DECAY 2000001  4.359079E+01  # ~dR
 3.483690E-05 3   2 -1000024  #  u,~1- 
 1.138664E-04 3   2 -1000037  #  u,~2- 
 2.364233E-02 3   1 1000022  #  d,~o1 
 2.139876E-03 3   1 1000023  #  d,~o2 
 1.082567E-04 3   1 1000025  #  d,~o3 
 2.006943E-04 3   1 1000035  #  d,~o4 
 9.737601E-01 3   1 1000021  #  d,~g 

DECAY -2000001  4.359079E+01  # ~DR
 9.737601E-01 3   -1 1000021  #  D,~g 
 2.006943E-04 3   -1 1000035  #  D,~o4 
 1.082567E-04 3   -1 1000025  #  D,~o3 
 2.139876E-03 3   -1 1000023  #  D,~o2 
 2.364233E-02 3   -1 1000022  #  D,~o1 
 1.138664E-04 3   1000037 -2  #  ~2+,U 
 3.483690E-05 3   1000024 -2  #  ~1+,U 

DECAY 1000004  6.688741E+01  # ~cL
 7.272033E-02 3   3 1000024  #  s,~1+ 
 1.688424E-01 3   3 1000037  #  s,~2+ 
 1.499390E-03 3   4 1000022  #  c,~o1 
 3.413850E-02 3   4 1000023  #  c,~o2 
 5.974789E-04 3   4 1000025  #  c,~o3 
 8.846726E-02 3   4 1000035  #  c,~o4 
 6.337346E-01 3   4 1000021  #  c,~g 

DECAY -1000004  6.688741E+01  # ~CL
 6.337346E-01 3   -4 1000021  #  C,~g 
 8.846726E-02 3   -4 1000035  #  C,~o4 
 5.974789E-04 3   -4 1000025  #  C,~o3 
 3.413850E-02 3   -4 1000023  #  C,~o2 
 1.499390E-03 3   -4 1000022  #  C,~o1 
 1.688424E-01 3   -3 -1000037  #  S,~2- 
 7.272033E-02 3   -3 -1000024  #  S,~1- 

DECAY 2000004  4.695087E+01  # ~cR
 6.868018E-07 3   3 1000024  #  s,~1+ 
 2.291223E-05 3   3 1000037  #  s,~2+ 
 8.778313E-02 3   4 1000022  #  c,~o1 
 7.885703E-03 3   4 1000023  #  c,~o2 
 4.074170E-04 3   4 1000025  #  c,~o3 
 5.597213E-04 3   4 1000035  #  c,~o4 
 9.033403E-01 3   4 1000021  #  c,~g 

DECAY -2000004  4.695087E+01  # ~CR
 9.033403E-01 3   -4 1000021  #  C,~g 
 5.597213E-04 3   -4 1000035  #  C,~o4 
 4.074170E-04 3   -4 1000025  #  C,~o3 
 7.885703E-03 3   -4 1000023  #  C,~o2 
 8.778313E-02 3   -4 1000022  #  C,~o1 
 2.291223E-05 3   -3 -1000037  #  S,~2- 
 6.868018E-07 3   -3 -1000024  #  S,~1- 

DECAY 1000003  6.603998E+01  # ~sL
 3.786303E-02 3   4 -1000024  #  c,~1- 
 1.964318E-01 3   4 -1000037  #  c,~2- 
 7.524130E-03 3   3 1000022  #  s,~o1 
 2.110756E-02 3   3 1000023  #  s,~o2 
 1.184442E-03 3   3 1000025  #  s,~o3 
 9.245466E-02 3   3 1000035  #  s,~o4 
 6.434344E-01 3   3 1000021  #  s,~g 

DECAY -1000003  6.603998E+01  # ~SL
 6.434344E-01 3   -3 1000021  #  S,~g 
 9.245466E-02 3   -3 1000035  #  S,~o4 
 1.184442E-03 3   -3 1000025  #  S,~o3 
 2.110756E-02 3   -3 1000023  #  S,~o2 
 7.524130E-03 3   -3 1000022  #  S,~o1 
 1.964318E-01 3   1000037 -4  #  ~2+,C 
 3.786303E-02 3   1000024 -4  #  ~1+,C 

DECAY 2000003  4.445788E+01  # ~sR
 3.211348E-03 3   4 -1000024  #  c,~1- 
 1.032586E-02 3   4 -1000037  #  c,~2- 
 2.301145E-02 3   3 1000022  #  s,~o1 
 3.601834E-03 3   3 1000023  #  s,~o2 
 7.545588E-05 3   3 1000025  #  s,~o3 
 4.969974E-03 3   3 1000035  #  s,~o4 
 9.548041E-01 3   3 1000021  #  s,~g 

DECAY -2000003  4.445788E+01  # ~SR
 9.548041E-01 3   -3 1000021  #  S,~g 
 4.969974E-03 3   -3 1000035  #  S,~o4 
 7.545588E-05 3   -3 1000025  #  S,~o3 
 3.601834E-03 3   -3 1000023  #  S,~o2 
 2.301145E-02 3   -3 1000022  #  S,~o1 
 1.032586E-02 3   1000037 -4  #  ~2+,C 
 3.211348E-03 3   1000024 -4  #  ~1+,C 

DECAY 1000006  1.518143E+02  # ~t1
 5.310762E-02 3   5 1000024  #  b,~1+ 
 1.594797E-01 3   5 1000037  #  b,~2+ 
 1.698419E-02 3   6 1000022  #  t,~o1 
 6.545476E-02 3   6 1000023  #  t,~o2 
 1.104944E-01 3   6 1000025  #  t,~o3 
 9.677193E-02 3   6 1000035  #  t,~o4 
 4.977074E-01 3   6 1000021  #  t,~g 

DECAY -1000006  1.518143E+02  # ~T1
 4.977074E-01 3   -6 1000021  #  T,~g 
 9.677193E-02 3   -6 1000035  #  T,~o4 
 1.104944E-01 3   -6 1000025  #  T,~o3 
 6.545476E-02 3   -6 1000023  #  T,~o2 
 1.698419E-02 3   -6 1000022  #  T,~o1 
 1.594797E-01 3   -5 -1000037  #  B,~2- 
 5.310762E-02 3   -5 -1000024  #  B,~1- 

DECAY 2000006  1.850620E+02  # ~t2
 1.610057E-01 3   5 1000024  #  b,~1+ 
 1.054538E-02 3   5 1000037  #  b,~2+ 
 2.654929E-02 3   6 1000022  #  t,~o1 
 9.956189E-02 3   6 1000023  #  t,~o2 
 1.180459E-01 3   6 1000025  #  t,~o3 
 2.236200E-02 3   6 1000035  #  t,~o4 
 5.417191E-01 3   6 1000021  #  t,~g 
 1.815028E-02 3   23 1000006  #  Z,~t1 
 2.060618E-03 3   25 1000006  #  h,~t1 

DECAY -2000006  1.850620E+02  # ~T2
 2.060618E-03 3   25 -1000006  #  h,~T1 
 1.815028E-02 3   23 -1000006  #  Z,~T1 
 5.417191E-01 3   -6 1000021  #  T,~g 
 2.236200E-02 3   -6 1000035  #  T,~o4 
 1.180459E-01 3   -6 1000025  #  T,~o3 
 9.956189E-02 3   -6 1000023  #  T,~o2 
 2.654929E-02 3   -6 1000022  #  T,~o1 
 1.054538E-02 3   -5 -1000037  #  B,~2- 
 1.610057E-01 3   -5 -1000024  #  B,~1- 

DECAY 1000005  1.335370E+02  # ~b1
 1.423374E-01 3   6 -1000024  #  t,~1- 
 7.728186E-02 3   6 -1000037  #  t,~2- 
 1.780092E-02 3   5 1000022  #  b,~o1 
 2.829251E-02 3   5 1000023  #  b,~o2 
 1.093840E-02 3   5 1000025  #  b,~o3 
 1.900396E-02 3   5 1000035  #  b,~o4 
 6.916714E-01 3   5 1000021  #  b,~g 
 1.267358E-02 3   -24 1000006  #  W-,~t1 

DECAY -1000005  1.335370E+02  # ~B1
 1.267358E-02 3   24 -1000006  #  W+,~T1 
 6.916714E-01 3   -5 1000021  #  B,~g 
 1.900396E-02 3   -5 1000035  #  B,~o4 
 1.093840E-02 3   -5 1000025  #  B,~o3 
 2.829251E-02 3   -5 1000023  #  B,~o2 
 1.780092E-02 3   -5 1000022  #  B,~o1 
 7.728186E-02 3   1000037 -6  #  ~2+,T 
 1.423374E-01 3   1000024 -6  #  ~1+,T 

DECAY 2000005  1.418467E+02  # ~b2
 1.078073E-01 3   6 -1000024  #  t,~1- 
 1.447469E-01 3   6 -1000037  #  t,~2- 
 1.630325E-03 3   5 1000022  #  b,~o1 
 9.831579E-03 3   5 1000023  #  b,~o2 
 1.815740E-02 3   5 1000025  #  b,~o3 
 4.922411E-02 3   5 1000035  #  b,~o4 
 6.518883E-01 3   5 1000021  #  b,~g 
 1.671409E-02 3   -24 1000006  #  W-,~t1 

DECAY -2000005  1.418467E+02  # ~B2
 1.671409E-02 3   24 -1000006  #  W+,~T1 
 6.518883E-01 3   -5 1000021  #  B,~g 
 4.922411E-02 3   -5 1000035  #  B,~o4 
 1.815740E-02 3   -5 1000025  #  B,~o3 
 9.831579E-03 3   -5 1000023  #  B,~o2 
 1.630325E-03 3   -5 1000022  #  B,~o1 
 1.447469E-01 3   1000037 -6  #  ~2+,T 
 1.078073E-01 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.3145E-01   3    25    21   21 # h-gluon-gluon
   3.2262E-08   3    35    24    24 # H-W-W
   3.2262E-08   3    35    23    23 # H-Z-Z
   1.1015E-05   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   1.0912E-04   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   3.2262E-08   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0068E+00     0.0000E+00   3    25     5    5 # h-b-b
   9.9998E-01     0.0000E+00   3    25     6    6 # h-t-t
   1.0069E+00     0.0000E+00   3    25    15   15 # h-l-l
   3.5425E+02     0.0000E+00   3    35     5    5 # H-b-b
   2.7189E-03     0.0000E+00   3    35     6    6 # H-t-t
   3.7034E+02     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     3.5426E+02   3    36     5    5 # A-b-b
   0.0000E+00     2.7002E-03   3    36     6    6 # A-t-t
   0.0000E+00     3.7034E+02   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1         392                  # channel id number
    1           2           1                  # HBresult      
    1           3  2.12887409341715238E-004    # obsratio  
    1           4           1                  # ncombined
    1           5 ||(p p-bar)->V (h1)/VBF-> (b b-bar)+... where h1 is SM-like ([hep-ex] arXiv:1107.5518 (TEVNPHWG))|| # text description of channel
#


==> anc/light_highsigmavbb_output.txt <==
% micrOMEGAs output for light_highsigmavbb.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=4.8339e+00 | msn2=7.1364e+02 | sinth=2.4955e-01
ml3=6.9405e+02 | anl=7.1017e+02 | mn3=1.7815e+02
msn1m=3.6071e+01 | msn2m=2.1571e+02 | sinthm=3.6410e-01
ml2=2.1136e+02 | anm=8.8508e+01 | mn2=8.5423e+01

msneu1=4.83390323e+00
msneu2=7.13638536e+02
sinth=2.49552690e-01
msneu1m=3.60709459e+01
msneu2m=2.15707662e+02
sinthm=3.64103485e-01
tanbeta=2.01438114e+01
mu=2.74436755e+02
M2=3.46577861e+02
At=3.89785666e+03
M_A=2.64911755e+03
MQ3=2.72747101e+03

mu_md=5.64134621e-01
ms_md=1.88341150e+01
sigmapiN=4.48088594e+01
sigma_s=1.92004763e+01
rho_DM=3.06160322e-01
v0=2.38772374e+02
vesc=5.19944210e+02
mt=1.73897326e+02
mb_mb=4.14487618e+00
alphaS_mZ=1.18193108e-01


=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   122.92 1.02E+01
    H  2649.14 4.98E+01
   H3  2649.12 4.95E+01
   H+  2650.62 4.94E+01

Masses of odd sector Particles:
~nl1 : MSnl1 =     4.8 || ~ne1 : MSne1 =    36.1 || ~nm1 : MSnm1 =    36.1 
~o1  : MNE1  =   160.2 || ~ne2 : MSne2 =   215.7 || ~nm2 : MSnm2 =   215.7 
~eR  : MSeR  =   215.9 || ~mR  : MSmR  =   215.9 || ~eL  : MSeL  =   216.1 
~mL  : MSmL  =   216.1 || ~1+  : MC1   =   254.4 || ~o2  : MNE2  =   259.6 
~o3  : MNE3  =   287.1 || ~2+  : MC2   =   393.5 || ~o4  : MNE4  =   393.7 
~l1  : MSl1  =   688.7 || ~l2  : MSl2  =   702.2 || ~nl2 : MSnl2 =   713.6 
~g   : MSG   =  1264.2 || ~uL  : MSuL  =  2036.2 || ~cL  : MScL  =  2036.2 
~uR  : MSuR  =  2036.5 || ~cR  : MScR  =  2036.5 || ~dR  : MSdR  =  2037.0 
~sR  : MSsR  =  2037.0 || ~dL  : MSdL  =  2037.6 || ~sL  : MSsL  =  2037.6 
~t1  : MSt1  =  2605.7 || ~b1  : MSb1  =  2758.7 || ~b2  : MSb2  =  2763.1 
~t2  : MSt2  =  2811.0 || 

==== Calculation of relic density ====
Xf=2.17e+01 || Omega=1.18e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 51% ~nl1 ~Nl1 ->b B 
 25% ~nl1 ~Nl1 ->c C 
 18% ~nl1 ~Nl1 ->l L 
  6% ~nl1 ~nl1 ->nl nl 


==== Physical Constraints: =====
Omega_h2=1.17738E-01
amu=2.63144E-09


==== Decays =====
Z -> N*x : total width=2.437665E+00
 and Branchings:
6.852364E-02 Z -> ne,Ne
6.852364E-02 Z -> nm,Nm
6.852364E-02 Z -> nl,Nl
3.445226E-02 Z -> e,E
3.445226E-02 Z -> m,M
3.437423E-02 Z -> l,L
1.178659E-01 Z -> u,U
1.519372E-01 Z -> d,D
1.178167E-01 Z -> c,C
1.519365E-01 Z -> s,S
1.511878E-01 Z -> b,B
1.377902E-04 Z -> ~ne1,~Ne1
1.377902E-04 Z -> ~nm1,~Nm1
1.306484E-04 Z -> ~nl1,~Nl1

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.024737, u 0.020493, s 0.020463
neutronFF (new)     d 0.036276, u 0.013936, s 0.020435

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -9.623E-07  [anti: -9.237E-07]
neutron: SI  -6.982E-07  [anti: -1.215E-06]
CDM-nucleon cross sections[cm2]:
 proton  SI 2.838E-40  [anti: 2.615E-40]
 neutron SI 1.494E-40  [anti: 4.526E-40]
CDM-Xe cross sections[cm2]:
 SI averaged: 2.836E-40
CDM-Ge cross sections[cm2]:
 SI averaged: 2.833E-40

    Channel          vcs[cm^3/s]
==================================
  ~nl1,~Nl1 -> b B      2.22E-26
  ~nl1,~Nl1 -> c C      1.39E-26
  ~nl1,~Nl1 -> l L      9.73E-27
  ~nl1,~nl1 -> nl nl    3.48E-27
  ~Nl1,~Nl1 -> Nl Nl    3.48E-27
  ~nl1,~Nl1 -> s S      1.37E-28
sigmaV = 2.4724971628e-26 (Mcdm=4.83129e+00)

sigmaV_nl  = 1.73953e-27
sigmaV_tau = 4.86522e-27
sigmaV_s   = 6.85970e-29
sigmaV_c   = 6.93388e-27
sigmaV_b   = 1.11169e-26
sigmaV_W   = 0.00000e+00
sigmaV_Z   = 0.00000e+00
sigmaV_h   = 0.00000e+00
sigmaV_top = 0.00000e+00


==> anc/light_lowmass.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     1.05954557E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     2.75542474E+03   # EWSB scale
         1     1.36029259E+02   #  M_1
         2     2.72058519E+02   #  M_2
         3     8.16175557E+02   #  M_3
        11     3.95727629E+03   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     4.53410566E+02   #  mu(EWSB)
        26     1.69749657E+03   #  MA_pole
        31     1.12760488E+02   #  M_eL
        32     1.12760488E+02   #  M_muL
        33     5.46584672E+02   #  M_tauL
        34     1.12760488E+02   #  M_eR
        35     1.12760488E+02   #  M_muR
        36     5.46584672E+02   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     2.75580610E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     2.75580610E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     2.75580610E+03   #  M_bR
        50     3.18015967E+01   #  M_ne_R
        51     3.18015967E+01   #  M_nmu_R
        52     2.28581741E+02   #  M_ntau_R
        53     3.36398128E+00   #  A_ne
        54     3.36398128E+00   #  A_nmu
        55     7.18295623E+02   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     1.05954557E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.17953183E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.36571184E+00   # mb(mb)^MSbar
         6     1.72942236E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.05417097E+01   # W+
        25     1.15246562E+02   # h
        35     1.69759256E+03   # H
        36     1.69749657E+03   # A
        37     1.69969070E+03   # H+
         5     5.01545017E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.03007814E+03   # ~d_L
   2000001     2.02941643E+03   # ~d_R
   1000002     2.02859571E+03   # ~u_L
   2000002     2.02894016E+03   # ~u_R
   1000003     2.03007814E+03   # ~s_L
   2000003     2.02941643E+03   # ~s_R
   1000004     2.02859571E+03   # ~c_L
   2000004     2.02894016E+03   # ~c_R
   1000005     2.78389562E+03   # ~b_1
   2000005     2.78794563E+03   # ~b_2
   1000006     2.63169465E+03   # ~t_1
   2000006     2.83728408E+03   # ~t_2
   1000011     1.21386828E+02   # ~e_L
   2000011     1.20941670E+02   # ~e_R
   1000013     1.21386828E+02   # ~mu_L
   2000013     1.20941670E+02   # ~mu_R
   1000015     5.40980645E+02   # ~tau_1
   2000015     5.55686571E+02   # ~tau_2
   1000021     1.03305897E+03   # ~g
   1000022     1.28413715E+02   # ~chi_10
   1000023     2.67624279E+02   # ~chi_20
   1000025    -4.65856301E+02   # ~chi_30
   1000035     4.83003792E+02   # ~chi_40
   1000024     2.67342809E+02   # ~chi_1+
   1000037     4.82932622E+02   # ~chi_2+
   1000012     3.11011454E+01   # ~nu_e1
   2000012     9.31382920E+01   # ~nu_e2
   1000014     3.11011454E+01   # ~nu_mu1
   2000014     9.31382920E+01   # ~nu_mu2
   1000016     2.29426160E+00   # ~nu_tau1
   2000016     5.88994827E+02   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     2.02020772E-04   # Delta rho parameter
         2     4.34213285E-09   # g_mu -2
         3     3.33850673E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     5.12470397E+01   # delta mZ^2/mZ^2 (mu^2)
         2     1.17997718E+01   # delta mZ^2/mZ^2 (B.mu)
         3     2.56247281E+01   # delta mt/mt (mu^2)
         4     5.89089823E+00   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.92746346E-01   # N_11
  1  2    -2.58760510E-02   # N_12
  1  3     1.10206158E-01   # N_13
  1  4    -4.04935267E-02   # N_14
  2  1     5.87349612E-02   # N_21
  2  2     9.54205641E-01   # N_22
  2  3    -2.46790495E-01   # N_23
  2  4     1.58544157E-01   # N_24
  3  1     4.71134196E-02   # N_31
  3  2    -6.62615417E-02   # N_32
  3  3    -7.00480037E-01   # N_33
  3  4    -7.09025706E-01   # N_34
  4  1     9.37295203E-02   # N_41
  4  2    -2.90570873E-01   # N_42
  4  3    -6.60512507E-01   # N_43
  4  4     6.85934817E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -9.34966734E-01   # U_11
  1  2     3.54735402E-01   # U_12
  2  1     3.54735402E-01   # U_21
  2  2     9.34966734E-01   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -9.73530143E-01   # V_11
  1  2     2.28558659E-01   # V_12
  2  1     2.28558659E-01   # V_21
  2  2     9.73530143E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1    -5.90783609E-01   # cos(theta_t)
  1  2     8.06830049E-01   # sin(theta_t)
  2  1    -8.06830049E-01   # -sin(theta_t)
  2  2    -5.90783609E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.63531338E-01   # cos(theta_b)
  1  2     7.48148490E-01   # sin(theta_b)
  2  1    -7.48148490E-01   # -sin(theta_b)
  2  2     6.63531338E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.04737951E-01   # cos(theta_tau)
  1  2     7.09467702E-01   # sin(theta_tau)
  2  1    -7.09467702E-01   # -sin(theta_tau)
  2  2     7.04737951E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -7.56080633E-02   # cos(theta_ne)
  1  2     9.97137614E-01   # sin(theta_ne)
  2  1    -9.97137614E-01   # -sin(theta_ne)
  2  2    -7.56080633E-02   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -7.56080633E-02   # cos(theta_nmu)
  1  2     9.97137614E-01   # sin(theta_nmu)
  2  1    -9.97137614E-01   # -sin(theta_nmu)
  2  2    -7.56080633E-02   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -3.88071254E-01   # cos(theta_ntau)
  1  2     9.21629373E-01   # sin(theta_ntau)
  2  1    -9.21629373E-01   # -sin(theta_ntau)
  2  2    -3.88071254E-01   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -9.96605340E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.75542474E+03  # DRbar Higgs Parameters
     1     4.53410566E+02   # mu(Q)
     2     1.00831235E+01   # tanbeta(Q)
     3     2.41315684E+02   # vev(Q)
     4     2.88271068E+06   # MA^2(Q)
#
BLOCK GAUGE Q=  2.75542474E+03  # The gauge couplings
     1     3.65999611E-01   # gprime(Q) DRbar
     2     6.45742149E-01   # g(Q) DRbar
     3     1.03277618E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  2.75542474E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3     3.95727629E+03   # A_t(Q) DRbar
#
BLOCK Ad Q=  2.75542474E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  2.75542474E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.75542474E+03  # The Yukawa couplings
  3  3     8.42958122E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  2.75542474E+03  # The Yukawa couplings
  3  3     1.43436474E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.75542474E+03  # The Yukawa couplings
  3  3     1.04740760E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.75542474E+03  # soft SUSY breaking masses at the scale Q
         1     1.36029259E+02   # M_1
         2     2.72058519E+02   # M_2
         3     8.16175557E+02   # M_3
        21     2.65217020E+06   # M^2_Hd
        22    -4.94139865E+03   # M^2_Hu
        31     1.12760488E+02   # M_eL
        32     1.12760488E+02   # M_muL
        33     5.46584672E+02   # M_tauL
        34     1.12760488E+02   # M_eR
        35     1.12760488E+02   # M_muR
        36     5.46584672E+02   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     2.75580610E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     2.75580610E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     2.75580610E+03   # M_bR
        50     3.18015967E+01   # M_ne_R
        51     3.18015967E+01   # M_nmu_R
        52     2.28581741E+02   # M_ntau_R
        53     3.36398128E+00   # A_ne
        54     3.36398128E+00   # A_nmu
        55     7.18295623E+02   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     1.05954557E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.36089581E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     2.31752659E+01   # h decays
#          BR         NDA      ID1       ID2
     1.10071927E-04    2           5        -5   # BR(h -> b       bb     )
     1.04596901E-05    2         -15        15   # BR(h -> tau+    tau-   )
     3.70313354E-08    2         -13        13   # BR(h -> mu+     mu-    )
     4.13945599E-08    2           3        -3   # BR(h -> s       sb     )
     4.92889915E-06    2           4        -4   # BR(h -> c       cb     )
     1.07613157E-05    2          21        21   # BR(h -> g       g      )
     2.75719402E-07    2          22        22   # BR(h -> gam     gam    )
     9.87085803E-08    2          22        23   # BR(h -> Z       gam    )
     1.12652887E-05    2          24       -24   # BR(h -> W+      W-     )
     1.18217184E-06    2          23        23   # BR(h -> Z       Z      )
     9.99850878E-01    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     2.28361654E+01   # H decays
#          BR         NDA      ID1       ID2
     9.97155817E-02    2           5        -5   # BR(H -> b       bb     )
     1.56608031E-02    2         -15        15   # BR(H -> tau+    tau-   )
     5.53668491E-05    2         -13        13   # BR(H -> mu+     mu-    )
     3.68404557E-05    2           3        -3   # BR(H -> s       sb     )
     4.64806010E-07    2           4        -4   # BR(H -> c       cb     )
     3.22294017E-02    2           6        -6   # BR(H -> t       tb     )
     2.02663632E-05    2          21        21   # BR(H -> g       g      )
     5.08249096E-07    2          22        22   # BR(H -> gam     gam    )
     3.12657073E-08    2          23        22   # BR(H -> Z       gam    )
     4.45304858E-05    2          24       -24   # BR(H -> W+      W-     )
     2.21560518E-05    2          23        23   # BR(H -> Z       Z      )
     1.87619772E-04    2          25        25   # BR(H -> h       h      )
     4.70192996E-24    2          36        36   # BR(H -> A       A      )
     4.87546648E-19    2          23        36   # BR(H -> Z       A      )
     5.62397050E-02    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     1.11882391E-02    2     1000037  -1000037   # BR(H -> ~chi_2+ ~chi_2-)
     2.25552899E-01    2     1000024  -1000037   # BR(H -> ~chi_1+ ~chi_2-)
     2.25552899E-01    2     1000037  -1000024   # BR(H -> ~chi_2+ ~chi_1-)
     2.08524170E-03    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     2.43375658E-02    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     1.81461498E-03    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     1.41416944E-02    2     1000035   1000035   # BR(H -> ~chi_40 ~chi_40)
     1.46237515E-02    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     4.79991669E-02    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     2.10882686E-02    2     1000022   1000035   # BR(H -> ~chi_10 ~chi_40)
     1.32155909E-01    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     4.90743316E-02    2     1000023   1000035   # BR(H -> ~chi_20 ~chi_40)
     2.60324903E-02    2     1000025   1000035   # BR(H -> ~chi_30 ~chi_40)
     7.07233962E-06    2     1000011  -1000011   # BR(H -> ~e_L-   ~e_L+  )
     4.35609019E-06    2     2000011  -2000011   # BR(H -> ~e_R-   ~e_R+  )
     7.07233962E-06    2     1000013  -1000013   # BR(H -> ~mu_L-  ~mu_L+ )
     4.35609019E-06    2     2000013  -2000013   # BR(H -> ~mu_R-  ~mu_R+ )
     4.01513188E-06    2     1000015  -1000015   # BR(H -> ~tau_1- ~tau_1+)
     3.37624923E-05    2     2000015  -2000015   # BR(H -> ~tau_2- ~tau_2+)
     5.38782686E-06    2     1000015  -2000015   # BR(H -> ~tau_1- ~tau_2+)
     5.38782686E-06    2     2000015  -1000015   # BR(H -> ~tau_2- ~tau_1+)
     2.27473058E-05    2     1000012  -1000012   # BR(H -> ~nu_eL  ~nu_eL*   )
     2.27473058E-05    2     1000014  -1000014   # BR(H -> ~nu_muL ~nu_muL*  )
     2.27473058E-05    2     1000016  -1000016   # BR(H -> ~nu_tauL ~nu_tauL*)
#
#         PDG            Width
DECAY        36     2.28338161E+01   # A decays
#          BR         NDA      ID1       ID2
     9.97646461E-02    2           5        -5   # BR(A -> b       bb     )
     1.56641186E-02    2         -15        15   # BR(A -> tau+    tau-   )
     5.53783286E-05    2         -13        13   # BR(A -> mu+     mu-    )
     3.68740132E-05    2           3        -3   # BR(A -> s       sb     )
     4.61368239E-07    2           4        -4   # BR(A -> c       cb     )
     3.26898696E-02    2           6        -6   # BR(A -> t       tb     )
     6.49596769E-05    2          21        21   # BR(A -> g       g      )
     3.21360093E-08    2          22        22   # BR(A -> gam     gam    )
     6.52229504E-08    2          23        22   # BR(A -> Z       gam    )
     4.48844622E-05    2          23        25   # BR(A -> Z       h      )
     7.99306704E-02    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     3.16901623E-02    2     1000037  -1000037   # BR(A -> ~chi_2+ ~chi_2-)
     2.03414296E-01    2     1000024  -1000037   # BR(A -> ~chi_1+ ~chi_2-)
     2.03414296E-01    2     1000037  -1000024   # BR(A -> ~chi_2+ ~chi_1-)
     2.47117667E-03    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     3.49265790E-02    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     1.73340645E-03    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     3.16874580E-02    2     1000035   1000035   # BR(A -> ~chi_40 ~chi_40)
     1.89426731E-02    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     2.88396250E-02    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     3.62176092E-02    2     1000022   1000035   # BR(A -> ~chi_10 ~chi_40)
     7.10094664E-02    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
     9.32888227E-02    2     1000023   1000035   # BR(A -> ~chi_20 ~chi_40)
     1.41040373E-02    2     1000025   1000035   # BR(A -> ~chi_30 ~chi_40)
     4.21584918E-06    2     1000015  -2000015   # BR(A -> ~tau_1- ~tau_2+)
     4.21584918E-06    2    -1000015   2000015   # BR(A -> ~tau_1+ ~tau_2-)
#
#         PDG            Width
DECAY        37     2.27108572E+01   # H+ decays
#          BR         NDA      ID1       ID2
     1.56603646E-04    2           4        -5   # BR(H+ -> c       bb     )
     1.57692824E-02    2         -15        16   # BR(H+ -> tau+    nu_tau )
     5.57501202E-05    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     1.41333788E-06    2           2        -5   # BR(H+ -> u       bb     )
     1.85384241E-06    2           2        -3   # BR(H+ -> u       sb     )
     3.69020418E-05    2           4        -3   # BR(H+ -> c       sb     )
     1.29292661E-01    2           6        -5   # BR(H+ -> t       bb     )
     4.53928732E-05    2          24        25   # BR(H+ -> W+      h      )
     2.94283207E-12    2          24        36   # BR(H+ -> W+      A      )
     3.11930721E-02    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     1.54276203E-04    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     2.31997709E-01    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
     2.38162279E-01    2     1000024   1000035   # BR(H+ -> ~chi_1+ ~chi_40)
     4.59875481E-02    2     1000037   1000022   # BR(H+ -> ~chi_2+ ~chi_10)
     2.82145567E-01    2     1000037   1000023   # BR(H+ -> ~chi_2+ ~chi_20)
     2.24666863E-02    2     1000037   1000025   # BR(H+ -> ~chi_2+ ~chi_30)
     2.44476022E-03    2     1000037   1000035   # BR(H+ -> ~chi_2+ ~chi_40)
     2.74530943E-05    2    -1000011   1000012   # BR(H+ -> ~e_L+   ~nu_eL )
     2.74530943E-05    2    -1000013   1000014   # BR(H+ -> ~mu_L+  ~nu_muL)
     1.39726917E-06    2    -1000015   1000016   # BR(H+ -> ~tau_1+ ~nu_tauL)
     3.19387800E-05    2    -2000015   1000016   # BR(H+ -> ~tau_2+ ~nu_tauL)
#

DECAY 1000024  3.074187E+00  # ~1+
 4.266637E-03 3   24 1000022  #  W+,~o1 
 2.023551E-01 3   12 -1000011  #  ne,~EL 
 2.023551E-01 3   14 -1000013  #  nm,~ML 
 1.936673E-03 3   -11 1000012  #  E,~ne1 
 2.672240E-01 3   -11 2000012  #  E,~ne2 
 1.936673E-03 3   -13 1000014  #  M,~nm1 
 2.672240E-01 3   -13 2000014  #  M,~nm2 
 5.270180E-02 3   -15 1000016  #  L,~nl1 

DECAY -1000024  3.074187E+00  # ~1-
 5.270180E-02 3   15 -1000016  #  l,~Nl1 
 2.672240E-01 3   13 -2000014  #  m,~Nm2 
 1.936673E-03 3   13 -1000014  #  m,~Nm1 
 2.672240E-01 3   11 -2000012  #  e,~Ne2 
 1.936673E-03 3   11 -1000012  #  e,~Ne1 
 2.023551E-01 3   1000013 -14  #  ~mL,Nm 
 2.023551E-01 3   1000011 -12  #  ~eL,Ne 
 4.266637E-03 3   -24 1000022  #  W-,~o1 

DECAY 1000037  3.187408E+00  # ~2+
 2.413520E-01 3   23 1000024  #  Z,~1+ 
 1.902547E-01 3   25 1000024  #  h,~1+ 
 8.222122E-02 3   24 1000022  #  W+,~o1 
 2.754658E-01 3   24 1000023  #  W+,~o2 
 7.067893E-02 3   12 -1000011  #  ne,~EL 
 7.067893E-02 3   14 -1000013  #  nm,~ML 
 1.895348E-04 3   -11 1000012  #  E,~ne1 
 3.081411E-02 3   -11 2000012  #  E,~ne2 
 1.895348E-04 3   -13 1000014  #  M,~nm1 
 3.081411E-02 3   -13 2000014  #  M,~nm2 
 7.341112E-03 3   -15 1000016  #  L,~nl1 

DECAY -1000037  3.187408E+00  # ~2-
 7.341112E-03 3   15 -1000016  #  l,~Nl1 
 3.081411E-02 3   13 -2000014  #  m,~Nm2 
 1.895348E-04 3   13 -1000014  #  m,~Nm1 
 3.081411E-02 3   11 -2000012  #  e,~Ne2 
 1.895348E-04 3   11 -1000012  #  e,~Ne1 
 7.067893E-02 3   1000013 -14  #  ~mL,Nm 
 7.067893E-02 3   1000011 -12  #  ~eL,Ne 
 2.754658E-01 3   -24 1000023  #  W-,~o2 
 8.222122E-02 3   -24 1000022  #  W-,~o1 
 1.902547E-01 3   25 -1000024  #  h,~1- 
 2.413520E-01 3   23 -1000024  #  Z,~1- 

DECAY 1000022  1.269676E-01  # ~o1
 6.513887E-03 3   -11 1000011  #  E,~eL 
 6.513887E-03 3   11 -1000011  #  e,~EL 
 3.235804E-02 3   -11 2000011  #  E,~eR 
 3.235804E-02 3   11 -2000011  #  e,~ER 
 6.513887E-03 3   -13 1000013  #  M,~mL 
 6.513887E-03 3   13 -1000013  #  m,~ML 
 3.235804E-02 3   -13 2000013  #  M,~mR 
 3.235804E-02 3   13 -2000013  #  m,~MR 
 3.522068E-03 3   -12 1000012  #  Ne,~ne1 
 3.522068E-03 3   12 -1000012  #  ne,~Ne1 
 1.552842E-01 3   -12 2000012  #  Ne,~ne2 
 1.552842E-01 3   12 -2000012  #  ne,~Ne2 
 3.522068E-03 3   -14 1000014  #  Nm,~nm1 
 3.522068E-03 3   14 -1000014  #  nm,~Nm1 
 1.552842E-01 3   -14 2000014  #  Nm,~nm2 
 1.552842E-01 3   14 -2000014  #  nm,~Nm2 
 1.046436E-01 3   -16 1000016  #  Nl,~nl1 
 1.046436E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  3.037529E+00  # ~o2
 5.312531E-04 3   23 1000022  #  Z,~o1 
 3.525928E-03 3   25 1000022  #  h,~o1 
 1.142260E-01 3   -11 1000011  #  E,~eL 
 1.142260E-01 3   11 -1000011  #  e,~EL 
 4.894399E-04 3   -11 2000011  #  E,~eR 
 4.894399E-04 3   11 -2000011  #  e,~ER 
 1.142260E-01 3   -13 1000013  #  M,~mL 
 1.142260E-01 3   13 -1000013  #  m,~ML 
 4.894399E-04 3   -13 2000013  #  M,~mR 
 4.894399E-04 3   13 -2000013  #  m,~MR 
 8.799619E-04 3   -12 1000012  #  Ne,~ne1 
 8.799619E-04 3   12 -1000012  #  ne,~Ne1 
 1.214815E-01 3   -12 2000012  #  Ne,~ne2 
 1.214815E-01 3   12 -2000012  #  ne,~Ne2 
 8.799619E-04 3   -14 1000014  #  Nm,~nm1 
 8.799619E-04 3   14 -1000014  #  nm,~Nm1 
 1.214815E-01 3   -14 2000014  #  Nm,~nm2 
 1.214815E-01 3   14 -2000014  #  nm,~Nm2 
 2.381755E-02 3   -16 1000016  #  Nl,~nl1 
 2.381755E-02 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  2.433555E+00  # ~o3
 2.982227E-01 3   -24 1000024  #  W-,~1+ 
 2.982227E-01 3   24 -1000024  #  W+,~1- 
 1.121790E-01 3   23 1000022  #  Z,~o1 
 2.155788E-02 3   25 1000022  #  h,~o1 
 2.405934E-01 3   23 1000023  #  Z,~o2 
 9.486409E-03 3   25 1000023  #  h,~o2 
 5.736944E-04 3   -11 1000011  #  E,~eL 
 5.736944E-04 3   11 -1000011  #  e,~EL 
 9.397424E-04 3   -11 2000011  #  E,~eR 
 9.397424E-04 3   11 -2000011  #  e,~ER 
 5.736944E-04 3   -13 1000013  #  M,~mL 
 5.736944E-04 3   13 -1000013  #  m,~ML 
 9.397424E-04 3   -13 2000013  #  M,~mR 
 9.397424E-04 3   13 -2000013  #  m,~MR 
 1.943415E-05 3   -12 1000012  #  Ne,~ne1 
 1.943415E-05 3   12 -1000012  #  ne,~Ne1 
 3.143313E-03 3   -12 2000012  #  Ne,~ne2 
 3.143313E-03 3   12 -2000012  #  ne,~Ne2 
 1.943415E-05 3   -14 1000014  #  Nm,~nm1 
 1.943415E-05 3   14 -1000014  #  nm,~Nm1 
 3.143313E-03 3   -14 2000014  #  Nm,~nm2 
 3.143313E-03 3   14 -2000014  #  nm,~Nm2 
 5.165488E-04 3   -16 1000016  #  Nl,~nl1 
 5.165488E-04 3   16 -1000016  #  nl,~Nl1 

DECAY 1000035  3.296221E+00  # ~o4
 2.564994E-01 3   -24 1000024  #  W-,~1+ 
 2.564994E-01 3   24 -1000024  #  W+,~1- 
 1.943551E-02 3   23 1000022  #  Z,~o1 
 6.918071E-02 3   25 1000022  #  h,~o1 
 1.331997E-02 3   23 1000023  #  Z,~o2 
 1.662534E-01 3   25 1000023  #  h,~o2 
 1.553407E-02 3   -11 1000011  #  E,~eL 
 1.553407E-02 3   11 -1000011  #  e,~EL 
 2.875827E-03 3   -11 2000011  #  E,~eR 
 2.875827E-03 3   11 -2000011  #  e,~ER 
 1.553407E-02 3   -13 1000013  #  M,~mL 
 1.553407E-02 3   13 -1000013  #  m,~ML 
 2.875827E-03 3   -13 2000013  #  M,~mR 
 2.875827E-03 3   13 -2000013  #  m,~MR 
 2.052048E-04 3   -12 1000012  #  Ne,~ne1 
 2.052048E-04 3   12 -1000012  #  ne,~Ne1 
 3.336239E-02 3   -12 2000012  #  Ne,~ne2 
 3.336239E-02 3   12 -2000012  #  ne,~Ne2 
 2.052048E-04 3   -14 1000014  #  Nm,~nm1 
 2.052048E-04 3   14 -1000014  #  nm,~Nm1 
 3.336239E-02 3   -14 2000014  #  Nm,~nm2 
 3.336239E-02 3   14 -2000014  #  nm,~Nm2 
 5.450842E-03 3   -16 1000016  #  Nl,~nl1 
 5.450842E-03 3   16 -1000016  #  nl,~Nl1 

DECAY 1000021  2.790921E-03  # ~g
 1.300698E-03 4   5 -5 1000035  #  b,B,~o4 
 1.791595E-02 4   6 -6 1000035  #  t,T,~o4 
 2.383182E-03 4   3 -3 1000035  #  s,S,~o4 
 1.980664E-03 4   4 -4 1000035  #  c,C,~o4 
 2.379287E-03 4   1 -1 1000035  #  d,D,~o4 
 1.978933E-03 4   2 -2 1000035  #  u,U,~o4 
 9.040244E-04 4   5 -5 1000025  #  b,B,~o3 
 8.809005E-03 4   6 -6 1000025  #  t,T,~o3 
 7.084439E-05 4   3 -3 1000025  #  s,S,~o3 
 5.244938E-05 4   4 -4 1000025  #  c,C,~o3 
 6.592228E-05 4   1 -1 1000025  #  d,D,~o3 
 5.049383E-05 4   2 -2 1000025  #  u,U,~o3 
 1.457263E-02 4   5 -5 1000023  #  b,B,~o2 
 6.466123E-03 4   6 -6 1000023  #  t,T,~o2 
 5.753136E-02 4   3 -3 1000023  #  s,S,~o2 
 6.045291E-02 4   4 -4 1000023  #  c,C,~o2 
 5.752989E-02 4   1 -1 1000023  #  d,D,~o2 
 6.046828E-02 4   2 -2 1000023  #  u,U,~o2 
 3.707188E-03 4   5 -5 1000022  #  b,B,~o1 
 7.815882E-03 4   6 -6 1000022  #  t,T,~o1 
 1.444608E-02 4   3 -3 1000022  #  s,S,~o1 
 4.562468E-02 4   4 -4 1000022  #  c,C,~o1 
 1.444640E-02 4   1 -1 1000022  #  d,D,~o1 
 4.563590E-02 4   2 -2 1000022  #  u,U,~o1 
 2.226112E-02 4   6 -5 -1000037  #  t,B,~2- 
 4.313146E-03 4   4 -3 -1000037  #  c,S,~2- 
 4.308137E-03 4   2 -1 -1000037  #  u,D,~2- 
 2.226112E-02 4   -6 5 1000037  #  T,b,~2+ 
 4.313146E-03 4   -4 3 1000037  #  C,s,~2+ 
 4.308137E-03 4   -2 1 1000037  #  U,d,~2+ 
 1.992253E-02 4   6 -5 -1000024  #  t,B,~1- 
 1.179372E-01 4   4 -3 -1000024  #  c,S,~1- 
 1.179635E-01 4   2 -1 -1000024  #  u,D,~1- 
 1.992253E-02 4   -6 5 1000024  #  T,b,~1+ 
 1.179372E-01 4   -4 3 1000024  #  C,s,~1+ 
 1.179635E-01 4   -2 1 1000024  #  U,d,~1+ 

DECAY 1000011  3.414636E-04  # ~eL
 1.000000E+00 3   -24 1000012  #  W-,~ne1 

DECAY -1000011  3.414636E-04  # ~EL
 1.000000E+00 3   24 -1000012  #  W+,~Ne1 

DECAY 2000011  1.998482E-05  # ~eR
 2.156324E-01 4   16 11 -1000016  #  nl,e,~Nl1 
 5.943405E-01 4   -16 11 1000016  #  Nl,e,~nl1 
 3.229790E-02 4   14 11 -2000014  #  nm,e,~Nm2 
 4.383971E-02 4   -14 11 2000014  #  Nm,e,~nm2 
 5.946627E-03 4   14 11 -1000014  #  nm,e,~Nm1 
 1.292931E-02 4   -14 11 1000014  #  Nm,e,~nm1 
 3.229790E-02 4   12 11 -2000012  #  ne,e,~Ne2 
 4.383971E-02 4   -12 11 2000012  #  Ne,e,~ne2 
 5.946627E-03 4   12 11 -1000012  #  ne,e,~Ne1 
 1.292931E-02 4   -12 11 1000012  #  Ne,e,~ne1 

DECAY -2000011  1.998482E-05  # ~ER
 1.292931E-02 4   12 -11 -1000012  #  ne,E,~Ne1 
 5.946627E-03 4   1000012 -12 -11  #  ~ne1,Ne,E 
 4.383971E-02 4   12 -11 -2000012  #  ne,E,~Ne2 
 3.229790E-02 4   2000012 -12 -11  #  ~ne2,Ne,E 
 1.292931E-02 4   14 -11 -1000014  #  nm,E,~Nm1 
 5.946627E-03 4   1000014 -14 -11  #  ~nm1,Nm,E 
 4.383971E-02 4   14 -11 -2000014  #  nm,E,~Nm2 
 3.229790E-02 4   2000014 -14 -11  #  ~nm2,Nm,E 
 5.943405E-01 4   16 -11 -1000016  #  nl,E,~Nl1 
 2.156324E-01 4   1000016 -16 -11  #  ~nl1,Nl,E 

DECAY 1000013  3.414636E-04  # ~mL
 1.000000E+00 3   -24 1000014  #  W-,~nm1 

DECAY -1000013  3.414636E-04  # ~ML
 1.000000E+00 3   24 -1000014  #  W+,~Nm1 

DECAY 2000013  1.998482E-05  # ~mR
 2.156324E-01 4   16 13 -1000016  #  nl,m,~Nl1 
 5.943405E-01 4   -16 13 1000016  #  Nl,m,~nl1 
 3.229790E-02 4   14 13 -2000014  #  nm,m,~Nm2 
 4.383971E-02 4   -14 13 2000014  #  Nm,m,~nm2 
 5.946627E-03 4   14 13 -1000014  #  nm,m,~Nm1 
 1.292931E-02 4   -14 13 1000014  #  Nm,m,~nm1 
 3.229790E-02 4   12 13 -2000012  #  ne,m,~Ne2 
 4.383971E-02 4   -12 13 2000012  #  Ne,m,~ne2 
 5.946627E-03 4   12 13 -1000012  #  ne,m,~Ne1 
 1.292931E-02 4   -12 13 1000012  #  Ne,m,~ne1 

DECAY -2000013  1.998482E-05  # ~MR
 1.292931E-02 4   12 -13 -1000012  #  ne,M,~Ne1 
 5.946627E-03 4   1000012 -12 -13  #  ~ne1,Ne,M 
 4.383971E-02 4   12 -13 -2000012  #  ne,M,~Ne2 
 3.229790E-02 4   2000012 -12 -13  #  ~ne2,Ne,M 
 1.292931E-02 4   14 -13 -1000014  #  nm,M,~Nm1 
 5.946627E-03 4   1000014 -14 -13  #  ~nm1,Nm,M 
 4.383971E-02 4   14 -13 -2000014  #  nm,M,~Nm2 
 3.229790E-02 4   2000014 -14 -13  #  ~nm2,Nm,M 
 5.943405E-01 4   16 -13 -1000016  #  nl,M,~Nl1 
 2.156324E-01 4   1000016 -16 -13  #  ~nl1,Nl,M 

DECAY 1000015  1.084116E+01  # ~l1
 1.183289E-01 3   16 -1000024  #  nl,~1- 
 3.361345E-04 3   16 -1000037  #  nl,~2- 
 1.402782E-01 3   15 1000022  #  l,~o1 
 6.523897E-02 3   15 1000023  #  l,~o2 
 2.063828E-04 3   15 1000025  #  l,~o3 
 4.188180E-05 3   15 1000035  #  l,~o4 
 6.755695E-01 3   -24 1000016  #  W-,~nl1 

DECAY -1000015  1.084116E+01  # ~L1
 6.755695E-01 3   24 -1000016  #  W+,~Nl1 
 4.188180E-05 3   -15 1000035  #  L,~o4 
 2.063828E-04 3   -15 1000025  #  L,~o3 
 6.523897E-02 3   -15 1000023  #  L,~o2 
 1.402782E-01 3   -15 1000022  #  L,~o1 
 3.361345E-04 3   1000037 -16  #  ~2+,Nl 
 1.183289E-01 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  1.130889E+01  # ~l2
 9.470867E-02 3   16 -1000024  #  nl,~1- 
 3.255471E-03 3   16 -1000037  #  nl,~2- 
 1.319847E-01 3   15 1000022  #  l,~o1 
 5.398810E-02 3   15 1000023  #  l,~o2 
 8.074549E-04 3   15 1000025  #  l,~o3 
 1.416579E-03 3   15 1000035  #  l,~o4 
 7.138389E-01 3   -24 1000016  #  W-,~nl1 

DECAY -2000015  1.130889E+01  # ~L2
 7.138389E-01 3   24 -1000016  #  W+,~Nl1 
 1.416579E-03 3   -15 1000035  #  L,~o4 
 8.074549E-04 3   -15 1000025  #  L,~o3 
 5.398810E-02 3   -15 1000023  #  L,~o2 
 1.319847E-01 3   -15 1000022  #  L,~o1 
 3.255471E-03 3   1000037 -16  #  ~2+,Nl 
 9.470867E-02 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  7.846165E-10  # ~ne1
 9.832557E-01 4   12 16 -1000016  #  ne,nl,~Nl1 
 9.001602E-03 4   11 -15 1000016  #  e,L,~nl1 
 7.742694E-03 4   12 -16 1000016  #  ne,Nl,~nl1 

DECAY -1000012  7.846165E-10  # ~Ne1
 7.742694E-03 4   16 -12 -1000016  #  nl,Ne,~Nl1 
 9.001602E-03 4   15 -11 -1000016  #  l,E,~Nl1 
 9.832557E-01 4   1000016 -12 -16  #  ~nl1,Ne,Nl 

DECAY 2000012  7.255345E-05  # ~ne2
 8.957129E-01 4   1000012 1000016 -1000016  #  ~ne1,~nl1,~Nl1 
 6.515518E-02 4   12 16 -1000016  #  ne,nl,~Nl1 
 2.965891E-03 4   11 -15 1000016  #  e,L,~nl1 
 5.110597E-03 4   12 -16 1000016  #  ne,Nl,~nl1 
 7.433174E-04 4   12 14 -1000014  #  ne,nm,~Nm1 
 4.775361E-05 4   11 -13 1000014  #  e,M,~nm1 
 9.512492E-05 4   12 -14 1000014  #  ne,Nm,~nm1 
 1.480154E-03 4   12 12 -1000012  #  ne,ne,~Ne1 
 4.165793E-03 4   5 -5 1000012  #  b,B,~ne1 
 4.272062E-03 4   3 -3 1000012  #  s,S,~ne1 
 3.310707E-03 4   4 -4 1000012  #  c,C,~ne1 
 4.274049E-03 4   1 -1 1000012  #  d,D,~ne1 
 3.316442E-03 4   2 -2 1000012  #  u,U,~ne1 
 9.635734E-04 4   15 -15 1000012  #  l,L,~ne1 
 9.694291E-04 4   13 -13 1000012  #  m,M,~ne1 
 6.938770E-04 4   11 -11 1000012  #  e,E,~ne1 
 1.928140E-03 4   16 -16 1000012  #  nl,Nl,~ne1 
 1.928140E-03 4   14 -14 1000012  #  nm,Nm,~ne1 
 2.866877E-03 4   12 -12 1000012  #  ne,Ne,~ne1 

DECAY -2000012  7.255345E-05  # ~Ne2
 2.866877E-03 4   12 -12 -1000012  #  ne,Ne,~Ne1 
 1.928140E-03 4   14 -14 -1000012  #  nm,Nm,~Ne1 
 1.928140E-03 4   16 -16 -1000012  #  nl,Nl,~Ne1 
 6.938770E-04 4   11 -11 -1000012  #  e,E,~Ne1 
 9.694291E-04 4   13 -13 -1000012  #  m,M,~Ne1 
 9.635734E-04 4   15 -15 -1000012  #  l,L,~Ne1 
 3.316442E-03 4   2 -2 -1000012  #  u,U,~Ne1 
 4.274049E-03 4   1 -1 -1000012  #  d,D,~Ne1 
 3.310707E-03 4   4 -4 -1000012  #  c,C,~Ne1 
 4.272062E-03 4   3 -3 -1000012  #  s,S,~Ne1 
 4.165793E-03 4   5 -5 -1000012  #  b,B,~Ne1 
 1.480154E-03 4   1000012 -12 -12  #  ~ne1,Ne,Ne 
 9.512492E-05 4   14 -12 -1000014  #  nm,Ne,~Nm1 
 4.775361E-05 4   13 -11 -1000014  #  m,E,~Nm1 
 7.433174E-04 4   1000014 -12 -14  #  ~nm1,Ne,Nm 
 5.110597E-03 4   16 -12 -1000016  #  nl,Ne,~Nl1 
 2.965891E-03 4   15 -11 -1000016  #  l,E,~Nl1 
 6.515518E-02 4   1000016 -12 -16  #  ~nl1,Ne,Nl 
 8.957129E-01 4   1000016 -1000012 -1000016  #  ~nl1,~Ne1,~Nl1 

DECAY 1000014  7.846165E-10  # ~nm1
 9.832557E-01 4   14 16 -1000016  #  nm,nl,~Nl1 
 9.001602E-03 4   13 -15 1000016  #  m,L,~nl1 
 7.742694E-03 4   14 -16 1000016  #  nm,Nl,~nl1 

DECAY -1000014  7.846165E-10  # ~Nm1
 7.742694E-03 4   16 -14 -1000016  #  nl,Nm,~Nl1 
 9.001602E-03 4   15 -13 -1000016  #  l,M,~Nl1 
 9.832557E-01 4   1000016 -14 -16  #  ~nl1,Nm,Nl 

DECAY 2000014  7.255345E-05  # ~nm2
 8.957129E-01 4   1000014 1000016 -1000016  #  ~nm1,~nl1,~Nl1 
 6.515518E-02 4   14 16 -1000016  #  nm,nl,~Nl1 
 2.965891E-03 4   13 -15 1000016  #  m,L,~nl1 
 5.110597E-03 4   14 -16 1000016  #  nm,Nl,~nl1 
 1.480154E-03 4   14 14 -1000014  #  nm,nm,~Nm1 
 4.165793E-03 4   5 -5 1000014  #  b,B,~nm1 
 4.272062E-03 4   3 -3 1000014  #  s,S,~nm1 
 3.310707E-03 4   4 -4 1000014  #  c,C,~nm1 
 4.274049E-03 4   1 -1 1000014  #  d,D,~nm1 
 3.316442E-03 4   2 -2 1000014  #  u,U,~nm1 
 9.635734E-04 4   15 -15 1000014  #  l,L,~nm1 
 6.938770E-04 4   13 -13 1000014  #  m,M,~nm1 
 9.694291E-04 4   11 -11 1000014  #  e,E,~nm1 
 1.928140E-03 4   16 -16 1000014  #  nl,Nl,~nm1 
 2.866877E-03 4   14 -14 1000014  #  nm,Nm,~nm1 
 1.928140E-03 4   12 -12 1000014  #  ne,Ne,~nm1 
 7.433174E-04 4   12 14 -1000012  #  ne,nm,~Ne1 
 4.775361E-05 4   -11 13 1000012  #  E,m,~ne1 
 9.512492E-05 4   -12 14 1000012  #  Ne,nm,~ne1 

DECAY -2000014  7.255345E-05  # ~Nm2
 9.512492E-05 4   12 -14 -1000012  #  ne,Nm,~Ne1 
 4.775361E-05 4   11 -13 -1000012  #  e,M,~Ne1 
 7.433174E-04 4   1000012 -12 -14  #  ~ne1,Ne,Nm 
 1.928140E-03 4   12 -12 -1000014  #  ne,Ne,~Nm1 
 2.866877E-03 4   14 -14 -1000014  #  nm,Nm,~Nm1 
 1.928140E-03 4   16 -16 -1000014  #  nl,Nl,~Nm1 
 9.694291E-04 4   11 -11 -1000014  #  e,E,~Nm1 
 6.938770E-04 4   13 -13 -1000014  #  m,M,~Nm1 
 9.635734E-04 4   15 -15 -1000014  #  l,L,~Nm1 
 3.316442E-03 4   2 -2 -1000014  #  u,U,~Nm1 
 4.274049E-03 4   1 -1 -1000014  #  d,D,~Nm1 
 3.310707E-03 4   4 -4 -1000014  #  c,C,~Nm1 
 4.272062E-03 4   3 -3 -1000014  #  s,S,~Nm1 
 4.165793E-03 4   5 -5 -1000014  #  b,B,~Nm1 
 1.480154E-03 4   1000014 -14 -14  #  ~nm1,Nm,Nm 
 5.110597E-03 4   16 -14 -1000016  #  nl,Nm,~Nl1 
 2.965891E-03 4   15 -13 -1000016  #  l,M,~Nl1 
 6.515518E-02 4   1000016 -14 -16  #  ~nl1,Nm,Nl 
 8.957129E-01 4   1000016 -1000014 -1000016  #  ~nl1,~Nm1,~Nl1 

DECAY 1000016  0.000000E+00  # ~nl1

DECAY -1000016  0.000000E+00  # ~Nl1

DECAY 2000016  1.671215E+01  # ~nl2
 1.515904E-01 3   15 1000024  #  l,~1+ 
 2.112136E-03 3   15 1000037  #  l,~2+ 
 3.733959E-02 3   16 1000022  #  nl,~o1 
 6.768561E-02 3   16 1000023  #  nl,~o2 
 1.503989E-04 3   16 1000025  #  nl,~o3 
 1.586458E-03 3   16 1000035  #  nl,~o4 
 4.805004E-01 3   23 1000016  #  Z,~nl1 
 2.590351E-01 3   25 1000016  #  h,~nl1 

DECAY -2000016  1.671215E+01  # ~Nl2
 2.590351E-01 3   25 -1000016  #  h,~Nl1 
 4.805004E-01 3   23 -1000016  #  Z,~Nl1 
 1.586458E-03 3   -16 1000035  #  Nl,~o4 
 1.503989E-04 3   -16 1000025  #  Nl,~o3 
 6.768561E-02 3   -16 1000023  #  Nl,~o2 
 3.733959E-02 3   -16 1000022  #  Nl,~o1 
 2.112136E-03 3   -15 -1000037  #  L,~2- 
 1.515904E-01 3   -15 -1000024  #  L,~1- 

DECAY 1000002  8.627137E+01  # ~uL
 1.817850E-01 3   1 1000024  #  d,~1+ 
 9.234271E-03 3   1 1000037  #  d,~2+ 
 2.387827E-03 3   2 1000022  #  u,~o1 
 8.929020E-02 3   2 1000023  #  u,~o2 
 2.961558E-04 3   2 1000025  #  u,~o3 
 6.607653E-03 3   2 1000035  #  u,~o4 
 7.103988E-01 3   2 1000021  #  u,~g 

DECAY -1000002  8.627137E+01  # ~UL
 7.103988E-01 3   -2 1000021  #  U,~g 
 6.607653E-03 3   -2 1000035  #  U,~o4 
 2.961558E-04 3   -2 1000025  #  U,~o3 
 8.929020E-02 3   -2 1000023  #  U,~o2 
 2.387827E-03 3   -2 1000022  #  U,~o1 
 9.234271E-03 3   -1 -1000037  #  D,~2- 
 1.817850E-01 3   -1 -1000024  #  D,~1- 

DECAY 2000002  6.585491E+01  # ~uR
 6.081049E-09 3   1 1000024  #  d,~1+ 
 1.778318E-09 3   1 1000037  #  d,~2+ 
 6.808243E-02 3   2 1000022  #  u,~o1 
 2.319522E-04 3   2 1000023  #  u,~o2 
 1.387050E-04 3   2 1000025  #  u,~o3 
 5.444082E-04 3   2 1000035  #  u,~o4 
 9.310024E-01 3   2 1000021  #  u,~g 

DECAY -2000002  6.585491E+01  # ~UR
 9.310024E-01 3   -2 1000021  #  U,~g 
 5.444082E-04 3   -2 1000035  #  U,~o4 
 1.387050E-04 3   -2 1000025  #  U,~o3 
 2.319522E-04 3   -2 1000023  #  U,~o2 
 6.808243E-02 3   -2 1000022  #  U,~o1 
 1.778318E-09 3   -1 -1000037  #  D,~2- 
 6.081049E-09 3   -1 -1000024  #  D,~1- 

DECAY 1000001  8.628168E+01  # ~dL
 1.677265E-01 3   2 -1000024  #  u,~1- 
 2.225645E-02 3   2 -1000037  #  u,~2- 
 4.244338E-03 3   1 1000022  #  d,~o1 
 8.538825E-02 3   1 1000023  #  d,~o2 
 5.002581E-04 3   1 1000025  #  d,~o3 
 8.373474E-03 3   1 1000035  #  d,~o4 
 7.115108E-01 3   1 1000021  #  d,~g 

DECAY -1000001  8.628168E+01  # ~DL
 7.115108E-01 3   -1 1000021  #  D,~g 
 8.373474E-03 3   -1 1000035  #  D,~o4 
 5.002581E-04 3   -1 1000025  #  D,~o3 
 8.538825E-02 3   -1 1000023  #  D,~o2 
 4.244338E-03 3   -1 1000022  #  D,~o1 
 2.225645E-02 3   1000037 -2  #  ~2+,U 
 1.677265E-01 3   1000024 -2  #  ~1+,U 

DECAY 2000001  6.248781E+01  # ~dR
 7.354617E-05 3   2 -1000024  #  u,~1- 
 6.956834E-06 3   2 -1000037  #  u,~2- 
 1.793873E-02 3   1 1000022  #  d,~o1 
 9.848195E-05 3   1 1000023  #  d,~o2 
 3.649595E-05 3   1 1000025  #  d,~o3 
 1.457986E-04 3   1 1000035  #  d,~o4 
 9.817000E-01 3   1 1000021  #  d,~g 

DECAY -2000001  6.248781E+01  # ~DR
 9.817000E-01 3   -1 1000021  #  D,~g 
 1.457986E-04 3   -1 1000035  #  D,~o4 
 3.649595E-05 3   -1 1000025  #  D,~o3 
 9.848195E-05 3   -1 1000023  #  D,~o2 
 1.793873E-02 3   -1 1000022  #  D,~o1 
 6.956834E-06 3   1000037 -2  #  ~2+,U 
 7.354617E-05 3   1000024 -2  #  ~1+,U 

DECAY 1000004  8.626660E+01  # ~cL
 1.817380E-01 3   3 1000024  #  s,~1+ 
 9.236192E-03 3   3 1000037  #  s,~2+ 
 2.407374E-03 3   4 1000022  #  c,~o1 
 8.926602E-02 3   4 1000023  #  c,~o2 
 3.007576E-04 3   4 1000025  #  c,~o3 
 6.601942E-03 3   4 1000035  #  c,~o4 
 7.104498E-01 3   4 1000021  #  c,~g 

DECAY -1000004  8.626660E+01  # ~CL
 7.104498E-01 3   -4 1000021  #  C,~g 
 6.601942E-03 3   -4 1000035  #  C,~o4 
 3.007576E-04 3   -4 1000025  #  C,~o3 
 8.926602E-02 3   -4 1000023  #  C,~o2 
 2.407374E-03 3   -4 1000022  #  C,~o1 
 9.236192E-03 3   -3 -1000037  #  S,~2- 
 1.817380E-01 3   -3 -1000024  #  S,~1- 

DECAY 2000004  6.586244E+01  # ~cR
 7.794448E-05 3   3 1000024  #  s,~1+ 
 2.281094E-05 3   3 1000037  #  s,~2+ 
 6.804922E-02 3   4 1000022  #  c,~o1 
 2.704265E-04 3   4 1000023  #  c,~o2 
 1.401582E-04 3   4 1000025  #  c,~o3 
 5.592954E-04 3   4 1000035  #  c,~o4 
 9.308802E-01 3   4 1000021  #  c,~g 

DECAY -2000004  6.586244E+01  # ~CR
 9.308802E-01 3   -4 1000021  #  C,~g 
 5.592954E-04 3   -4 1000035  #  C,~o4 
 1.401582E-04 3   -4 1000025  #  C,~o3 
 2.704265E-04 3   -4 1000023  #  C,~o2 
 6.804922E-02 3   -4 1000022  #  C,~o1 
 2.281094E-05 3   -3 -1000037  #  S,~2- 
 7.794448E-05 3   -3 -1000024  #  S,~1- 

DECAY 1000003  8.559674E+01  # ~sL
 1.640061E-01 3   4 -1000024  #  c,~1- 
 2.197968E-02 3   4 -1000037  #  c,~2- 
 4.504724E-03 3   3 1000022  #  s,~o1 
 8.350123E-02 3   3 1000023  #  s,~o2 
 5.238323E-04 3   3 1000025  #  s,~o3 
 8.296468E-03 3   3 1000035  #  s,~o4 
 7.171879E-01 3   3 1000021  #  s,~g 

DECAY -1000003  8.559674E+01  # ~SL
 7.171879E-01 3   -3 1000021  #  S,~g 
 8.296468E-03 3   -3 1000035  #  S,~o4 
 5.238323E-04 3   -3 1000025  #  S,~o3 
 8.350123E-02 3   -3 1000023  #  S,~o2 
 4.504724E-03 3   -3 1000022  #  S,~o1 
 2.197968E-02 3   1000037 -4  #  ~2+,C 
 1.640061E-01 3   1000024 -4  #  ~1+,C 

DECAY 2000003  6.317703E+01  # ~sR
 6.932501E-03 3   4 -1000024  #  c,~1- 
 6.487562E-04 3   4 -1000037  #  c,~2- 
 1.743692E-02 3   3 1000022  #  s,~o1 
 3.581378E-03 3   3 1000023  #  s,~o2 
 3.043788E-05 3   3 1000025  #  s,~o3 
 3.576472E-04 3   3 1000035  #  s,~o4 
 9.710123E-01 3   3 1000021  #  s,~g 

DECAY -2000003  6.317703E+01  # ~SR
 9.710123E-01 3   -3 1000021  #  S,~g 
 3.576472E-04 3   -3 1000035  #  S,~o4 
 3.043788E-05 3   -3 1000025  #  S,~o3 
 3.581378E-03 3   -3 1000023  #  S,~o2 
 1.743692E-02 3   -3 1000022  #  S,~o1 
 6.487562E-04 3   1000037 -4  #  ~2+,C 
 6.932501E-03 3   1000024 -4  #  ~1+,C 

DECAY 1000006  1.690309E+02  # ~t1
 1.473755E-02 3   5 1000024  #  b,~1+ 
 1.674248E-01 3   5 1000037  #  b,~2+ 
 2.054054E-02 3   6 1000022  #  t,~o1 
 9.794257E-03 3   6 1000023  #  t,~o2 
 9.611320E-02 3   6 1000025  #  t,~o3 
 1.271630E-01 3   6 1000035  #  t,~o4 
 5.642266E-01 3   6 1000021  #  t,~g 

DECAY -1000006  1.690309E+02  # ~T1
 5.642266E-01 3   -6 1000021  #  T,~g 
 1.271630E-01 3   -6 1000035  #  T,~o4 
 9.611320E-02 3   -6 1000025  #  T,~o3 
 9.794257E-03 3   -6 1000023  #  T,~o2 
 2.054054E-02 3   -6 1000022  #  T,~o1 
 1.674248E-01 3   -5 -1000037  #  B,~2- 
 1.473755E-02 3   -5 -1000024  #  B,~1- 

DECAY 2000006  1.996914E+02  # ~t2
 1.093999E-01 3   5 1000024  #  b,~1+ 
 3.945823E-02 3   5 1000037  #  b,~2+ 
 1.463717E-02 3   6 1000022  #  t,~o1 
 5.532791E-02 3   6 1000023  #  t,~o2 
 1.041598E-01 3   6 1000025  #  t,~o3 
 6.799180E-02 3   6 1000035  #  t,~o4 
 5.901445E-01 3   6 1000021  #  t,~g 
 1.683719E-02 3   23 1000006  #  Z,~t1 
 2.043672E-03 3   25 1000006  #  h,~t1 

DECAY -2000006  1.996914E+02  # ~T2
 2.043672E-03 3   25 -1000006  #  h,~T1 
 1.683719E-02 3   23 -1000006  #  Z,~T1 
 5.901445E-01 3   -6 1000021  #  T,~g 
 6.799180E-02 3   -6 1000035  #  T,~o4 
 1.041598E-01 3   -6 1000025  #  T,~o3 
 5.532791E-02 3   -6 1000023  #  T,~o2 
 1.463717E-02 3   -6 1000022  #  T,~o1 
 3.945823E-02 3   -5 -1000037  #  B,~2- 
 1.093999E-01 3   -5 -1000024  #  B,~1- 

DECAY 1000005  1.470565E+02  # ~b1
 7.859131E-02 3   6 -1000024  #  t,~1- 
 1.065542E-01 3   6 -1000037  #  t,~2- 
 9.167907E-03 3   5 1000022  #  b,~o1 
 3.729674E-02 3   5 1000023  #  b,~o2 
 2.776982E-03 3   5 1000025  #  b,~o3 
 1.226816E-03 3   5 1000035  #  b,~o4 
 7.533453E-01 3   5 1000021  #  b,~g 
 1.104055E-02 3   -24 1000006  #  W-,~t1 

DECAY -1000005  1.470565E+02  # ~B1
 1.104055E-02 3   24 -1000006  #  W+,~T1 
 7.533453E-01 3   -5 1000021  #  B,~g 
 1.226816E-03 3   -5 1000035  #  B,~o4 
 2.776982E-03 3   -5 1000025  #  B,~o3 
 3.729674E-02 3   -5 1000023  #  B,~o2 
 9.167907E-03 3   -5 1000022  #  B,~o1 
 1.065542E-01 3   1000037 -6  #  ~2+,T 
 7.859131E-02 3   1000024 -6  #  ~1+,T 

DECAY 2000005  1.561515E+02  # ~b2
 6.780493E-02 3   6 -1000024  #  t,~1- 
 1.526842E-01 3   6 -1000037  #  t,~2- 
 4.692238E-03 3   5 1000022  #  b,~o1 
 3.177576E-02 3   5 1000023  #  b,~o2 
 5.737106E-03 3   5 1000025  #  b,~o3 
 1.267452E-02 3   5 1000035  #  b,~o4 
 7.099402E-01 3   5 1000021  #  b,~g 
 1.469117E-02 3   -24 1000006  #  W-,~t1 

DECAY -2000005  1.561515E+02  # ~B2
 1.469117E-02 3   24 -1000006  #  W+,~T1 
 7.099402E-01 3   -5 1000021  #  B,~g 
 1.267452E-02 3   -5 1000035  #  B,~o4 
 5.737106E-03 3   -5 1000025  #  B,~o3 
 3.177576E-02 3   -5 1000023  #  B,~o2 
 4.692238E-03 3   -5 1000022  #  B,~o1 
 1.526842E-01 3   1000037 -6  #  ~2+,T 
 6.780493E-02 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.3179E-01   3    25    21   21 # h-gluon-gluon
   6.5314E-07   3    35    24    24 # H-W-W
   6.5314E-07   3    35    23    23 # H-Z-Z
   1.0725E-04   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   3.4389E-04   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   6.5314E-07   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0161E+00     0.0000E+00   3    25     5    5 # h-b-b
   9.9984E-01     0.0000E+00   3    25     6    6 # h-t-t
   1.0164E+00     0.0000E+00   3    25    15   15 # h-l-l
   9.8169E+01     0.0000E+00   3    35     5    5 # H-b-b
   9.9968E-03     0.0000E+00   3    35     6    6 # H-t-t
   1.0165E+02     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     9.8185E+01   3    36     5    5 # A-b-b
   0.0000E+00     9.8358E-03   3    36     6    6 # A-t-t
   0.0000E+00     1.0167E+02   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1          10                  # channel id number
    1           2           1                  # HBresult      
    1           3  0.51521220236608711         # obsratio  
    1           4           1                  # ncombined
    1           5 ||(e e)->(h1)Z->(invisible)Z   (hep-ex/0107032v1 (LEP))|| # text description of channel
#


==> anc/light_lowmass_output.txt <==
% micrOMEGAs output for light_lowmass.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=2.3024e+00 | msn2=5.8899e+02 | sinth=3.8807e-01
ml3=5.4658e+02 | anl=7.1830e+02 | mn3=2.2858e+02
msn1m=3.1101e+01 | msn2m=9.3138e+01 | sinthm=7.5608e-02
ml2=1.1276e+02 | anm=3.3640e+00 | mn2=3.1802e+01

msneu1=2.30242190e+00
msneu2=5.88994795e+02
sinth=3.88071157e-01
msneu1m=3.11011460e+01
msneu2m=9.31382920e+01
sinthm=7.56080316e-02
tanbeta=1.05954557e+01
mu=4.53410566e+02
M2=2.72058519e+02
At=3.95727629e+03
M_A=1.69749657e+03
MQ3=2.75580610e+03

mu_md=5.17217421e-01
ms_md=1.84955666e+01
sigmapiN=4.27294720e+01
sigma_s=2.20153556e+01
rho_DM=3.07890216e-01
v0=2.43749808e+02
vesc=5.30608216e+02
mt=1.72942236e+02
mb_mb=4.36571184e+00
alphaS_mZ=1.17953183e-01


=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   115.25 2.32E+01
    H  1697.59 2.35E+01
   H3  1697.50 2.31E+01
   H+  1699.69 2.31E+01

Masses of odd sector Particles:
~nl1 : MSnl1 =     2.3 || ~ne1 : MSne1 =    31.1 || ~nm1 : MSnm1 =    31.1 
~ne2 : MSne2 =    93.1 || ~nm2 : MSnm2 =    93.1 || ~eR  : MSeR  =   120.9 
~mR  : MSmR  =   120.9 || ~eL  : MSeL  =   121.4 || ~mL  : MSmL  =   121.4 
~o1  : MNE1  =   128.4 || ~1+  : MC1   =   267.3 || ~o2  : MNE2  =   267.6 
~o3  : MNE3  =   465.9 || ~2+  : MC2   =   482.9 || ~o4  : MNE4  =   483.0 
~l1  : MSl1  =   541.0 || ~l2  : MSl2  =   555.7 || ~nl2 : MSnl2 =   589.0 
~g   : MSG   =  1033.1 || ~uL  : MSuL  =  2028.6 || ~cL  : MScL  =  2028.6 
~uR  : MSuR  =  2028.9 || ~cR  : MScR  =  2028.9 || ~dR  : MSdR  =  2029.4 
~sR  : MSsR  =  2029.4 || ~dL  : MSdL  =  2030.1 || ~sL  : MSsL  =  2030.1 
~t1  : MSt1  =  2631.7 || ~b1  : MSb1  =  2783.9 || ~b2  : MSb2  =  2787.9 
~t2  : MSt2  =  2837.3 || 

==== Calculation of relic density ====
Xf=2.19e+01 || Omega=1.27e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 44% ~nl1 ~Nl1 ->c C 
 43% ~nl1 ~nl1 ->nl nl 
 13% ~nl1 ~Nl1 ->l L 


==== Physical Constraints: =====
Omega_h2=1.27417E-01
amu=3.45215E-09


==== Decays =====
Z -> N*x : total width=2.438321E+00
 and Branchings:
6.850521E-02 Z -> ne,Ne
6.850521E-02 Z -> nm,Nm
6.850521E-02 Z -> nl,Nl
3.444299E-02 Z -> e,E
3.444299E-02 Z -> m,M
3.436498E-02 Z -> l,L
1.178342E-01 Z -> u,U
1.518964E-01 Z -> d,D
1.177849E-01 Z -> c,C
1.518956E-01 Z -> s,S
1.510476E-01 Z -> b,B
4.376536E-07 Z -> ~ne1,~Ne1
4.376536E-07 Z -> ~nm1,~Nm1
7.739055E-04 Z -> ~nl1,~Nl1

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.024358, u 0.018450, s 0.023463
neutronFF (new)     d 0.035623, u 0.012581, s 0.023431

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -3.447E-06  [anti: -3.354E-06]
neutron: SI  -2.829E-06  [anti: -4.080E-06]
CDM-nucleon cross sections[cm2]:
 proton  SI 2.616E-39  [anti: 2.476E-39]
 neutron SI 1.762E-39  [anti: 3.663E-39]
CDM-Xe cross sections[cm2]:
 SI averaged: 2.620E-39
CDM-Ge cross sections[cm2]:
 SI averaged: 2.618E-39

    Channel          vcs[cm^3/s]
==================================
  ~nl1,~nl1 -> nl nl    3.34E-26
  ~Nl1,~Nl1 -> Nl Nl    3.34E-26
  ~nl1,~Nl1 -> c C      3.33E-26
  ~nl1,~Nl1 -> l L      9.51E-27
  ~nl1,~Nl1 -> s S      3.99E-28
sigmaV = 3.8351542161e-26 (Mcdm=2.29426e+00)

sigmaV_nl  = 1.67212e-26
sigmaV_tau = 4.75389e-27
sigmaV_s   = 1.99500e-28
sigmaV_c   = 1.66744e-26
sigmaV_b   = 0.00000e+00
sigmaV_W   = 0.00000e+00
sigmaV_Z   = 0.00000e+00
sigmaV_h   = 0.00000e+00
sigmaV_top = 0.00000e+00


==> anc/light_quasimean.slha <==
#
#                               =====================
#                              | SuSpect 2.41 OUTPUT |
#                               =====================
#
#
#              -----------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum          |
#              |                                                   |
#              |                     SuSpect 2.41                  |
#              |                                                   |
#              |  Authors: A.Djouadi, J.-L. Kneur and G. Moultaka  |
#              |  Ref.:    hep-ph/0211331                          |
#              |                                                   |
#              -----------------------------------------------------
#
#
BLOCK SPINFO  # Spectrum Program information
     1   SuSpect     # RGE +Spectrum calculator
     2   2.41         # version number
# nothing to signal: output a priori reliable
#
BLOCK MODSEL  # Model selection
     1     0   #general MSSM low scale
#
BLOCK MINPAR  # Input parameters
         3     2.56571164E+01   #  tanbeta(mZ)
BLOCK EXTPAR  # Input parameters
         0     2.30406353E+03   # EWSB scale
         1     1.36297791E+02   #  M_1
         2     2.72595582E+02   #  M_2
         3     8.17786746E+02   #  M_3
        11    -3.18522278E+02   #  A_t
        12     0.00000000E+00   #  A_b
        13     0.00000000E+00   #  A_tau
        23     4.85141960E+02   #  mu(EWSB)
        26     1.87734867E+03   #  MA_pole
        31     3.17721408E+02   #  M_eL
        32     3.17721408E+02   #  M_muL
        33     4.49399866E+02   #  M_tauL
        34     3.17721408E+02   #  M_eR
        35     3.17721408E+02   #  M_muR
        36     4.49399866E+02   #  M_tauR
        41     2.00000000E+03   #  M_q1L
        42     2.00000000E+03   #  M_q2L
        43     2.30006778E+03   #  M_q3L
        44     2.00000000E+03   #  M_uR
        45     2.00000000E+03   #  M_cR
        46     2.30006778E+03   #  M_tR
        47     2.00000000E+03   #  M_dR
        48     2.00000000E+03   #  M_sR
        49     2.30006778E+03   #  M_bR
        50     4.38874018E+01   #  M_ne_R
        51     4.38874018E+01   #  M_nmu_R
        52     1.80647139E+02   #  M_ntau_R
        53     5.50786043E+01   #  A_ne
        54     5.50786043E+01   #  A_nmu
        55     4.63268455E+02   #  A_ntau
        56     2.45370093E+02   #  vev(RSN)
        57     2.56571164E+01   #  tanbeta(RSN)
        58     9.11884000E+01   #  mz(RSN)
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27908970E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.18358748E-01   # alpha_S(M_Z)^MSbar
         4     9.11870000E+01   # M_Z pole mass
         5     4.24066289E+00   # mb(mb)^MSbar
         6     1.73814320E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04836328E+01   # W+
        25     1.15391557E+02   # h
        35     1.87736282E+03   # H
        36     1.87734867E+03   # A
        37     1.87929864E+03   # H+
         5     4.88475158E+00   # b pole mass calculated from mb(mb)_MSbar
   1000001     2.02831431E+03   # ~d_L
   2000001     2.02763866E+03   # ~d_R
   1000002     2.02680039E+03   # ~u_L
   2000002     2.02715160E+03   # ~u_R
   1000003     2.02831431E+03   # ~s_L
   2000003     2.02763866E+03   # ~s_R
   1000004     2.02680039E+03   # ~c_L
   2000004     2.02715160E+03   # ~c_R
   1000005     2.32163580E+03   # ~b_1
   2000005     2.33390160E+03   # ~b_2
   1000006     2.29759001E+03   # ~t_1
   2000006     2.33334013E+03   # ~t_2
   1000011     3.20945951E+02   # ~e_L
   2000011     3.20780767E+02   # ~e_R
   1000013     3.20945951E+02   # ~mu_L
   2000013     3.20780767E+02   # ~mu_R
   1000015     4.27019578E+02   # ~tau_1
   2000015     4.74967466E+02   # ~tau_2
   1000021     1.02137499E+03   # ~g
   1000022     1.31519653E+02   # ~chi_10
   1000023     2.74704619E+02   # ~chi_20
   1000025    -4.97496860E+02   # ~chi_30
   1000035     5.10213436E+02   # ~chi_40
   1000024     2.74596379E+02   # ~chi_1+
   1000037     5.10913554E+02   # ~chi_2+
   1000012     3.12178806E+01   # ~nu_e1
   2000012     3.12655388E+02   # ~nu_e2
   1000014     3.12178806E+01   # ~nu_mu1
   2000014     3.12655388E+02   # ~nu_mu2
   1000016     4.41533989E+00   # ~nu_tau1
   2000016     4.80030294E+02   # ~nu_tau2
#
BLOCK SU_LOWPAR  # Values constrained by exp data
         1     5.41177042E-06   # Delta rho parameter
         2     2.61221893E-09   # g_mu -2
         3     3.37958289E-04   # Br(b -> s gamma)
#
BLOCK SU_FINETUNE  # Fine-tuning info: fine-tuned if >>1
         1     5.69570036E+01   # delta mZ^2/mZ^2 (mu^2)
         2     2.51937410E+00   # delta mZ^2/mZ^2 (B.mu)
         3     2.84786955E+01   # delta mt/mt (mu^2)
         4     1.25816565E+00   # delta mt/mt  (B.mu)
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.94344123E-01   # N_11
  1  2    -1.74581188E-02   # N_12
  1  3     1.00224791E-01   # N_13
  1  4    -3.04954264E-02   # N_14
  2  1     4.32251200E-02   # N_21
  2  2     9.65619258E-01   # N_22
  2  3    -2.21252587E-01   # N_23
  2  4     1.29453974E-01   # N_24
  3  1     4.77157831E-02   # N_31
  3  2    -6.77156078E-02   # N_32
  3  3    -7.00781120E-01   # N_33
  3  4    -7.08550367E-01   # N_34
  4  1     8.44663169E-02   # N_41
  4  2    -2.50378234E-01   # N_42
  4  3    -6.70751896E-01   # N_43
  4  4     6.93013763E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -9.48885766E-01   # U_11
  1  2     3.15619712E-01   # U_12
  2  1     3.15619712E-01   # U_21
  2  2     9.48885766E-01   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -9.82756967E-01   # V_11
  1  2     1.84901983E-01   # V_12
  2  1     1.84901983E-01   # V_21
  2  2     9.82756967E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     3.64235258E-01   # cos(theta_t)
  1  2     9.31306972E-01   # sin(theta_t)
  2  1    -9.31306972E-01   # -sin(theta_t)
  2  2     3.64235258E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     6.89899070E-01   # cos(theta_b)
  1  2     7.23905569E-01   # sin(theta_b)
  2  1    -7.23905569E-01   # -sin(theta_b)
  2  2     6.89899070E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     7.06239684E-01   # cos(theta_tau)
  1  2     7.07972816E-01   # sin(theta_tau)
  2  1    -7.07972816E-01   # -sin(theta_tau)
  2  2     7.06239684E-01   # cos(theta_tau)
#
BLOCK ESNEUMIX  # e-sneu Mixing Matrix
  1  1    -9.91574036E-02   # cos(theta_ne)
  1  2     9.95071761E-01   # sin(theta_ne)
  2  1    -9.95071761E-01   # -sin(theta_ne)
  2  2    -9.91574036E-02   # cos(theta_ne)
#
BLOCK MUSNEUMIX  # mu-sneu Mixing Matrix
  1  1    -9.91574036E-02   # cos(theta_nmu)
  1  2     9.95071761E-01   # sin(theta_nmu)
  2  1    -9.95071761E-01   # -sin(theta_nmu)
  2  2    -9.91574036E-02   # cos(theta_nmu)
#
BLOCK TAUSNEUMIX  # tau-sneu Mixing Matrix
  1  1    -3.76227946E-01   # cos(theta_ntau)
  1  2     9.26527136E-01   # sin(theta_ntau)
  2  1    -9.26527136E-01   # -sin(theta_ntau)
  2  2    -3.76227946E-01   # cos(thetan_tau)
#
BLOCK ALPHA  # Higgs mixing
          -4.07769713E-02   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.30406353E+03  # DRbar Higgs Parameters
     1     4.85141960E+02   # mu(Q)
     2     2.46933705E+01   # tanbeta(Q)
     3     2.42425467E+02   # vev(Q)
     4     3.61773823E+06   # MA^2(Q)
#
BLOCK GAUGE Q=  2.30406353E+03  # The gauge couplings
     1     3.65236005E-01   # gprime(Q) DRbar
     2     6.43948561E-01   # g(Q) DRbar
     3     1.03839837E+00   # g_3(Q) DRbar
#
BLOCK Au Q=  2.30406353E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_u(Q) DRbar
  2  2     0.00000000E+00   # A_c(Q) DRbar
  3  3    -3.18522278E+02   # A_t(Q) DRbar
#
BLOCK Ad Q=  2.30406353E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_d(Q) DRbar
  2  2     0.00000000E+00   # A_s(Q) DRbar
  3  3     0.00000000E+00   # A_b(Q) DRbar
#
BLOCK Ae Q=  2.30406353E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2     0.00000000E+00   # A_mu(Q) DRbar
  3  3     0.00000000E+00   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.30406353E+03  # The Yukawa couplings
  3  3     8.38510517E-01   # y_top(Q) DRbar
#
BLOCK Yd Q=  2.30406353E+03  # The Yukawa couplings
  3  3     3.38851835E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.30406353E+03  # The Yukawa couplings
  3  3     2.60240795E-01   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.30406353E+03  # soft SUSY breaking masses at the scale Q
         1     1.36297791E+02   # M_1
         2     2.72595582E+02   # M_2
         3     8.17786746E+02   # M_3
        21     3.32664451E+06   # M^2_Hd
        22    -1.00041216E+05   # M^2_Hu
        31     3.17721408E+02   # M_eL
        32     3.17721408E+02   # M_muL
        33     4.49399866E+02   # M_tauL
        34     3.17721408E+02   # M_eR
        35     3.17721408E+02   # M_muR
        36     4.49399866E+02   # M_tauR
        41     2.00000000E+03   # M_q1L
        42     2.00000000E+03   # M_q2L
        43     2.30006778E+03   # M_q3L
        44     2.00000000E+03   # M_uR
        45     2.00000000E+03   # M_cR
        46     2.30006778E+03   # M_tR
        47     2.00000000E+03   # M_dR
        48     2.00000000E+03   # M_sR
        49     2.30006778E+03   # M_bR
        50     4.38874018E+01   # M_ne_R
        51     4.38874018E+01   # M_nmu_R
        52     1.80647139E+02   # M_ntau_R
        53     5.50786043E+01   # A_ne
        54     5.50786043E+01   # A_nmu
        55     4.63268455E+02   # A_ntau
        56     2.45370093E+02   # vev(RSN)
        57     2.56571164E+01   # tanbeta(RSN)
        58     9.11884000E+01   # mz(RSN)
#
BLOCK DCINFO  # Decay Program information
     1   HDECAY      # decay calculator
     2   4.40        # version number
#
DECAY         6     1.38540081E+00   #  top quark width
     1.00000000E+00    2          24         5   # BR(t -> W+  5     )
#         PDG            Width
DECAY        25     9.34271770E+00   # h decays
#          BR         NDA      ID1       ID2
     2.58994691E-04    2           5        -5   # BR(h -> b       bb     )
     2.59436150E-05    2         -15        15   # BR(h -> tau+    tau-   )
     9.18500707E-08    2         -13        13   # BR(h -> mu+     mu-    )
     1.01959795E-07    2           3        -3   # BR(h -> s       sb     )
     1.20943386E-05    2           4        -4   # BR(h -> c       cb     )
     2.72137104E-05    2          21        21   # BR(h -> g       g      )
     7.25025566E-07    2          22        22   # BR(h -> gam     gam    )
     2.48599741E-07    2          22        23   # BR(h -> Z       gam    )
     2.87338525E-05    2          24       -24   # BR(h -> W+      W-     )
     2.99708348E-06    2          23        23   # BR(h -> Z       Z      )
     9.99642855E-01    2     1000016  -1000016   # BR(h -> ~nu_tau1 ~nu_tau1*)
#
#         PDG            Width
DECAY        35     3.80535002E+01   # H decays
#          BR         NDA      ID1       ID2
     3.63044587E-01    2           5        -5   # BR(H -> b       bb     )
     6.23429963E-02    2         -15        15   # BR(H -> tau+    tau-   )
     2.20405755E-04    2         -13        13   # BR(H -> mu+     mu-    )
     1.37164443E-04    2           3        -3   # BR(H -> s       sb     )
     4.99535916E-08    2           4        -4   # BR(H -> c       cb     )
     3.57304848E-03    2           6        -6   # BR(H -> t       tb     )
     8.30602381E-06    2          21        21   # BR(H -> g       g      )
     1.32219640E-07    2          22        22   # BR(H -> gam     gam    )
     4.85264304E-09    2          23        22   # BR(H -> Z       gam    )
     5.07305218E-06    2          24       -24   # BR(H -> W+      W-     )
     2.52590375E-06    2          23        23   # BR(H -> Z       Z      )
     1.50331682E-05    2          25        25   # BR(H -> h       h      )
     5.97941768E-24    2          36        36   # BR(H -> A       A      )
    -1.34941535E-20    2          23        36   # BR(H -> Z       A      )
     3.36239935E-02    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     6.55241774E-03    2     1000037  -1000037   # BR(H -> ~chi_2+ ~chi_2-)
     1.53457337E-01    2     1000024  -1000037   # BR(H -> ~chi_1+ ~chi_2-)
     1.53457337E-01    2     1000037  -1000024   # BR(H -> ~chi_2+ ~chi_1-)
     1.19184183E-03    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     1.51741464E-02    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     1.17929521E-03    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     8.91865669E-03    2     1000035   1000035   # BR(H -> ~chi_40 ~chi_40)
     8.68653988E-03    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     2.83068221E-02    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     1.76734292E-02    2     1000022   1000035   # BR(H -> ~chi_10 ~chi_40)
     8.32953200E-02    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     4.57128730E-02    2     1000023   1000035   # BR(H -> ~chi_20 ~chi_40)
     1.33945005E-02    2     1000025   1000035   # BR(H -> ~chi_30 ~chi_40)
     6.12232454E-07    2     1000011  -1000011   # BR(H -> ~e_L-   ~e_L+  )
     3.84036607E-07    2     2000011  -2000011   # BR(H -> ~e_R-   ~e_R+  )
     6.12232454E-07    2     1000013  -1000013   # BR(H -> ~mu_L-  ~mu_L+ )
     3.84036607E-07    2     2000013  -2000013   # BR(H -> ~mu_R-  ~mu_R+ )
     3.99533316E-06    2     1000015  -1000015   # BR(H -> ~tau_1- ~tau_1+)
     7.23422570E-06    2     2000015  -2000015   # BR(H -> ~tau_2- ~tau_2+)
     3.33387244E-06    2     1000015  -2000015   # BR(H -> ~tau_1- ~tau_2+)
     3.33387244E-06    2     2000015  -1000015   # BR(H -> ~tau_2- ~tau_1+)
     2.09092041E-06    2     1000012  -1000012   # BR(H -> ~nu_eL  ~nu_eL*   )
     2.09092041E-06    2     1000014  -1000014   # BR(H -> ~nu_muL ~nu_muL*  )
     2.09092041E-06    2     1000016  -1000016   # BR(H -> ~nu_tauL ~nu_tauL*)
#
#         PDG            Width
DECAY        36     3.80520429E+01   # A decays
#          BR         NDA      ID1       ID2
     3.63084340E-01    2           5        -5   # BR(A -> b       bb     )
     6.23466701E-02    2         -15        15   # BR(A -> tau+    tau-   )
     2.20417956E-04    2         -13        13   # BR(A -> mu+     mu-    )
     1.37188213E-04    2           3        -3   # BR(A -> s       sb     )
     4.96534310E-08    2           4        -4   # BR(A -> c       cb     )
     3.60822432E-03    2           6        -6   # BR(A -> t       tb     )
     3.20647824E-05    2          21        21   # BR(A -> g       g      )
     1.38211875E-08    2          22        22   # BR(A -> gam     gam    )
     2.16863512E-08    2          23        22   # BR(A -> Z       gam    )
     5.12181322E-06    2          23        25   # BR(A -> Z       h      )
     4.03160546E-02    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     1.24191247E-02    2     1000037  -1000037   # BR(A -> ~chi_2+ ~chi_2-)
     1.47158205E-01    2     1000024  -1000037   # BR(A -> ~chi_1+ ~chi_2-)
     1.47158205E-01    2     1000037  -1000024   # BR(A -> ~chi_2+ ~chi_1-)
     1.27744030E-03    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     1.82532166E-02    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     1.39132271E-03    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     1.49766386E-02    2     1000035   1000035   # BR(A -> ~chi_40 ~chi_40)
     9.76766866E-03    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     2.20434151E-02    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     2.29511591E-02    2     1000022   1000035   # BR(A -> ~chi_10 ~chi_40)
     5.90536157E-02    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
     6.50552694E-02    2     1000023   1000035   # BR(A -> ~chi_20 ~chi_40)
     8.73853588E-03    2     1000025   1000035   # BR(A -> ~chi_30 ~chi_40)
     3.00803608E-06    2     1000015  -2000015   # BR(A -> ~tau_1- ~tau_2+)
     3.00803608E-06    2    -1000015   2000015   # BR(A -> ~tau_1+ ~tau_2-)
#
#         PDG            Width
DECAY        37     3.73429215E+01   # H+ decays
#          BR         NDA      ID1       ID2
     5.65936783E-04    2           4        -5   # BR(H+ -> c       bb     )
     6.35965873E-02    2         -15        16   # BR(H+ -> tau+    nu_tau )
     2.24836863E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     5.10756798E-06    2           2        -5   # BR(H+ -> u       bb     )
     6.99299122E-06    2           2        -3   # BR(H+ -> u       sb     )
     1.37569735E-04    2           4        -3   # BR(H+ -> c       sb     )
     3.55127419E-01    2           6        -5   # BR(H+ -> t       bb     )
     5.24384475E-06    2          24        25   # BR(H+ -> W+      h      )
     9.92533870E-13    2          24        36   # BR(H+ -> W+      A      )
     1.77774591E-02    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     4.47957711E-05    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     1.61215322E-01    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
     1.63721223E-01    2     1000024   1000035   # BR(H+ -> ~chi_1+ ~chi_40)
     3.54614531E-02    2     1000037   1000022   # BR(H+ -> ~chi_2+ ~chi_10)
     1.88819185E-01    2     1000037   1000023   # BR(H+ -> ~chi_2+ ~chi_20)
     1.16129983E-02    2     1000037   1000025   # BR(H+ -> ~chi_2+ ~chi_30)
     1.66460314E-03    2     1000037   1000035   # BR(H+ -> ~chi_2+ ~chi_40)
     2.49016344E-06    2    -1000011   1000012   # BR(H+ -> ~e_L+   ~nu_eL )
     2.49016344E-06    2    -1000013   1000014   # BR(H+ -> ~mu_L+  ~nu_muL)
     7.82102153E-07    2    -1000015   1000016   # BR(H+ -> ~tau_1+ ~nu_tauL)
     7.50400714E-06    2    -2000015   1000016   # BR(H+ -> ~tau_2+ ~nu_tauL)
#

DECAY 1000024  1.912071E-01  # ~1+
 4.219078E-02 3   24 1000022  #  W+,~o1 
 5.612448E-02 3   -11 1000012  #  E,~ne1 
 5.612448E-02 3   -13 1000014  #  M,~nm1 
 8.455601E-01 3   -15 1000016  #  L,~nl1 

DECAY -1000024  1.912071E-01  # ~1-
 8.455601E-01 3   15 -1000016  #  l,~Nl1 
 5.612448E-02 3   13 -1000014  #  m,~Nm1 
 5.612448E-02 3   11 -1000012  #  e,~Ne1 
 4.219078E-02 3   -24 1000022  #  W-,~o1 

DECAY 1000037  2.941934E+00  # ~2+
 2.716747E-01 3   23 1000024  #  Z,~1+ 
 2.317095E-01 3   25 1000024  #  h,~1+ 
 9.831649E-02 3   24 1000022  #  W+,~o1 
 3.012012E-01 3   24 1000023  #  W+,~o2 
 2.678123E-02 3   12 -1000011  #  ne,~EL 
 2.678123E-02 3   14 -1000013  #  nm,~ML 
 1.548813E-04 3   16 -1000015  #  nl,~L1 
 3.298079E-03 3   16 -2000015  #  nl,~L2 
 2.447471E-04 3   -11 1000012  #  E,~ne1 
 9.716221E-03 3   -11 2000012  #  E,~ne2 
 2.447471E-04 3   -13 1000014  #  M,~nm1 
 9.716221E-03 3   -13 2000014  #  M,~nm2 
 1.867067E-02 3   -15 1000016  #  L,~nl1 
 1.490147E-03 3   -15 2000016  #  L,~nl2 

DECAY -1000037  2.941934E+00  # ~2-
 1.490147E-03 3   15 -2000016  #  l,~Nl2 
 1.867067E-02 3   15 -1000016  #  l,~Nl1 
 9.716221E-03 3   13 -2000014  #  m,~Nm2 
 2.447471E-04 3   13 -1000014  #  m,~Nm1 
 9.716221E-03 3   11 -2000012  #  e,~Ne2 
 2.447471E-04 3   11 -1000012  #  e,~Ne1 
 3.298079E-03 3   2000015 -16  #  ~l2,Nl 
 1.548813E-04 3   1000015 -16  #  ~l1,Nl 
 2.678123E-02 3   1000013 -14  #  ~mL,Nm 
 2.678123E-02 3   1000011 -12  #  ~eL,Ne 
 3.012012E-01 3   -24 1000023  #  W-,~o2 
 9.831649E-02 3   -24 1000022  #  W-,~o1 
 2.317095E-01 3   25 -1000024  #  h,~1- 
 2.716747E-01 3   23 -1000024  #  Z,~1- 

DECAY 1000022  2.795095E-02  # ~o1
 2.757815E-02 3   -12 1000012  #  Ne,~ne1 
 2.757815E-02 3   12 -1000012  #  ne,~Ne1 
 2.757815E-02 3   -14 1000014  #  Nm,~nm1 
 2.757815E-02 3   14 -1000014  #  nm,~Nm1 
 4.448436E-01 3   -16 1000016  #  Nl,~nl1 
 4.448436E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000023  1.729339E-01  # ~o2
 7.786866E-03 3   23 1000022  #  Z,~o1 
 3.599768E-02 3   25 1000022  #  h,~o1 
 2.851333E-02 3   -12 1000012  #  Ne,~ne1 
 2.851333E-02 3   12 -1000012  #  ne,~Ne1 
 2.851333E-02 3   -14 1000014  #  Nm,~nm1 
 2.851333E-02 3   14 -1000014  #  nm,~Nm1 
 4.210810E-01 3   -16 1000016  #  Nl,~nl1 
 4.210810E-01 3   16 -1000016  #  nl,~Nl1 

DECAY 1000025  2.622713E+00  # ~o3
 2.993244E-01 3   -24 1000024  #  W-,~1+ 
 2.993244E-01 3   24 -1000024  #  W+,~1- 
 9.861043E-02 3   23 1000022  #  Z,~o1 
 2.520742E-02 3   25 1000022  #  h,~o1 
 2.459864E-01 3   23 1000023  #  Z,~o2 
 1.473490E-02 3   25 1000023  #  h,~o2 
 2.355886E-04 3   -11 1000011  #  E,~eL 
 2.355886E-04 3   11 -1000011  #  e,~EL 
 3.748625E-04 3   -11 2000011  #  E,~eR 
 3.748625E-04 3   11 -2000011  #  e,~ER 
 2.355886E-04 3   -13 1000013  #  M,~mL 
 2.355886E-04 3   13 -1000013  #  m,~ML 
 3.748625E-04 3   -13 2000013  #  M,~mR 
 3.748625E-04 3   13 -2000013  #  m,~MR 
 3.365899E-03 3   -15 1000015  #  L,~l1 
 3.365899E-03 3   15 -1000015  #  l,~L1 
 6.755961E-04 3   -15 2000015  #  L,~l2 
 6.755961E-04 3   15 -2000015  #  l,~L2 
 3.445314E-05 3   -12 1000012  #  Ne,~ne1 
 3.445314E-05 3   12 -1000012  #  ne,~Ne1 
 1.280221E-03 3   -12 2000012  #  Ne,~ne2 
 1.280221E-03 3   12 -2000012  #  ne,~Ne2 
 3.445314E-05 3   -14 1000014  #  Nm,~nm1 
 3.445314E-05 3   14 -1000014  #  nm,~Nm1 
 1.280221E-03 3   -14 2000014  #  Nm,~nm2 
 1.280221E-03 3   14 -2000014  #  nm,~Nm2 
 4.998491E-04 3   -16 1000016  #  Nl,~nl1 
 4.998491E-04 3   16 -1000016  #  nl,~Nl1 
 1.442889E-05 3   -16 2000016  #  Nl,~nl2 
 1.442889E-05 3   16 -2000016  #  nl,~Nl2 

DECAY 1000035  3.006462E+00  # ~o4
 2.890816E-01 3   -24 1000024  #  W-,~1+ 
 2.890816E-01 3   24 -1000024  #  W+,~1- 
 2.650640E-02 3   23 1000022  #  Z,~o1 
 7.486879E-02 3   25 1000022  #  h,~o1 
 2.114458E-02 3   23 1000023  #  Z,~o2 
 2.061420E-01 3   25 1000023  #  h,~o2 
 5.448985E-03 3   -11 1000011  #  E,~eL 
 5.448985E-03 3   11 -1000011  #  e,~EL 
 1.125842E-03 3   -11 2000011  #  E,~eR 
 1.125842E-03 3   11 -2000011  #  e,~ER 
 5.448985E-03 3   -13 1000013  #  M,~mL 
 5.448985E-03 3   13 -1000013  #  m,~ML 
 1.125842E-03 3   -13 2000013  #  M,~mR 
 1.125842E-03 3   13 -2000013  #  m,~MR 
 1.904415E-03 3   -15 1000015  #  L,~l1 
 1.904415E-03 3   15 -1000015  #  l,~L1 
 1.724309E-03 3   -15 2000015  #  L,~l2 
 1.724309E-03 3   15 -2000015  #  l,~L2 
 3.079421E-04 3   -12 1000012  #  Ne,~ne1 
 3.079421E-04 3   12 -1000012  #  ne,~Ne1 
 1.218508E-02 3   -12 2000012  #  Ne,~ne2 
 1.218508E-02 3   12 -2000012  #  ne,~Ne2 
 3.079421E-04 3   -14 1000014  #  Nm,~nm1 
 3.079421E-04 3   14 -1000014  #  nm,~Nm1 
 1.218508E-02 3   -14 2000014  #  Nm,~nm2 
 1.218508E-02 3   14 -2000014  #  nm,~Nm2 
 4.465950E-03 3   -16 1000016  #  Nl,~nl1 
 4.465950E-03 3   16 -1000016  #  nl,~Nl1 
 3.571071E-04 3   -16 2000016  #  Nl,~nl2 
 3.571071E-04 3   16 -2000016  #  nl,~Nl2 

DECAY 1000021  2.950001E-03  # ~g
 6.880310E-03 4   5 -5 1000035  #  b,B,~o4 
 1.934605E-02 4   6 -6 1000035  #  t,T,~o4 
 1.294303E-03 4   3 -3 1000035  #  s,S,~o4 
 1.057696E-03 4   4 -4 1000035  #  c,C,~o4 
 1.277838E-03 4   1 -1 1000035  #  d,D,~o4 
 1.056393E-03 4   2 -2 1000035  #  u,U,~o4 
 7.385846E-03 4   5 -5 1000025  #  b,B,~o3 
 9.296865E-03 4   6 -6 1000025  #  t,T,~o3 
 6.656703E-05 4   3 -3 1000025  #  s,S,~o3 
 3.738870E-05 4   4 -4 1000025  #  c,C,~o3 
 4.720267E-05 4   1 -1 1000025  #  d,D,~o3 
 3.604508E-05 4   2 -2 1000025  #  u,U,~o3 
 3.008498E-02 4   5 -5 1000023  #  b,B,~o2 
 1.173732E-02 4   6 -6 1000023  #  t,T,~o2 
 5.151819E-02 4   3 -3 1000023  #  s,S,~o2 
 5.343605E-02 4   4 -4 1000023  #  c,C,~o2 
 5.150490E-02 4   1 -1 1000023  #  d,D,~o2 
 5.344178E-02 4   2 -2 1000023  #  u,U,~o2 
 7.579086E-03 4   5 -5 1000022  #  b,B,~o1 
 1.333170E-02 4   6 -6 1000022  #  t,T,~o1 
 1.268315E-02 4   3 -3 1000022  #  s,S,~o1 
 4.105799E-02 4   4 -4 1000022  #  c,C,~o1 
 1.268301E-02 4   1 -1 1000022  #  d,D,~o1 
 4.106813E-02 4   2 -2 1000022  #  u,U,~o1 
 3.212002E-02 4   6 -5 -1000037  #  t,B,~2- 
 2.302812E-03 4   4 -3 -1000037  #  c,S,~2- 
 2.285417E-03 4   2 -1 -1000037  #  u,D,~2- 
 3.212002E-02 4   -6 5 1000037  #  T,b,~2+ 
 2.302812E-03 4   -4 3 1000037  #  C,s,~2+ 
 2.285417E-03 4   -2 1 1000037  #  U,d,~2+ 
 3.940294E-02 4   6 -5 -1000024  #  t,B,~1- 
 1.049692E-01 4   4 -3 -1000024  #  c,S,~1- 
 1.049652E-01 4   2 -1 -1000024  #  u,D,~1- 
 3.940294E-02 4   -6 5 1000024  #  T,b,~1+ 
 1.049692E-01 4   -4 3 1000024  #  C,s,~1+ 
 1.049652E-01 4   -2 1 1000024  #  U,d,~1+ 

DECAY 1000011  7.031627E-01  # ~eL
 2.493110E-01 3   12 -1000024  #  ne,~1- 
 3.722278E-01 3   11 1000022  #  e,~o1 
 1.349263E-01 3   11 1000023  #  e,~o2 
 2.435348E-01 3   -24 1000012  #  W-,~ne1 

DECAY -1000011  7.031627E-01  # ~EL
 2.435348E-01 3   24 -1000012  #  W+,~Ne1 
 1.349263E-01 3   -11 1000023  #  E,~o2 
 3.722278E-01 3   -11 1000022  #  E,~o1 
 2.493110E-01 3   1000024 -12  #  ~1+,Ne 

DECAY 2000011  1.116492E+00  # ~eR
 9.998062E-01 3   11 1000022  #  e,~o1 
 1.941031E-04 3   11 1000023  #  e,~o2 

DECAY -2000011  1.116492E+00  # ~ER
 1.941031E-04 3   -11 1000023  #  E,~o2 
 9.998062E-01 3   -11 1000022  #  E,~o1 

DECAY 1000013  7.031627E-01  # ~mL
 2.493110E-01 3   14 -1000024  #  nm,~1- 
 3.722278E-01 3   13 1000022  #  m,~o1 
 1.349263E-01 3   13 1000023  #  m,~o2 
 2.435348E-01 3   -24 1000014  #  W-,~nm1 

DECAY -1000013  7.031627E-01  # ~ML
 2.435348E-01 3   24 -1000014  #  W+,~Nm1 
 1.349263E-01 3   -13 1000023  #  M,~o2 
 3.722278E-01 3   -13 1000022  #  M,~o1 
 2.493110E-01 3   1000024 -14  #  ~1+,Nm 

DECAY 2000013  1.116492E+00  # ~mR
 9.998062E-01 3   13 1000022  #  m,~o1 
 1.941031E-04 3   13 1000023  #  m,~o2 

DECAY -2000013  1.116492E+00  # ~MR
 1.941031E-04 3   -13 1000023  #  M,~o2 
 9.998062E-01 3   -13 1000022  #  M,~o1 

DECAY 1000015  5.508533E+00  # ~l1
 1.302144E-01 3   16 -1000024  #  nl,~1- 
 2.072959E-01 3   15 1000022  #  l,~o1 
 7.012628E-02 3   15 1000023  #  l,~o2 
 5.923635E-01 3   -24 1000016  #  W-,~nl1 

DECAY -1000015  5.508533E+00  # ~L1
 5.923635E-01 3   24 -1000016  #  W+,~Nl1 
 7.012628E-02 3   -15 1000023  #  L,~o2 
 2.072959E-01 3   -15 1000022  #  L,~o1 
 1.302144E-01 3   1000024 -16  #  ~1+,Nl 

DECAY 2000015  6.756918E+00  # ~l2
 8.910218E-02 3   16 -1000024  #  nl,~1- 
 1.780042E-01 3   15 1000022  #  l,~o1 
 5.098453E-02 3   15 1000023  #  l,~o2 
 6.819090E-01 3   -24 1000016  #  W-,~nl1 

DECAY -2000015  6.756918E+00  # ~L2
 6.819090E-01 3   24 -1000016  #  W+,~Nl1 
 5.098453E-02 3   -15 1000023  #  L,~o2 
 1.780042E-01 3   -15 1000022  #  L,~o1 
 8.910218E-02 3   1000024 -16  #  ~1+,Nl 

DECAY 1000012  9.850055E-10  # ~ne1
 9.712365E-01 4   12 16 -1000016  #  ne,nl,~Nl1 
 2.059854E-02 4   11 -15 1000016  #  e,L,~nl1 
 8.164913E-03 4   12 -16 1000016  #  ne,Nl,~nl1 

DECAY -1000012  9.850055E-10  # ~Ne1
 8.164913E-03 4   16 -12 -1000016  #  nl,Ne,~Nl1 
 2.059854E-02 4   15 -11 -1000016  #  l,E,~Nl1 
 9.712365E-01 4   1000016 -12 -16  #  ~nl1,Ne,Nl 

DECAY 2000012  6.386899E-01  # ~ne2
 2.067404E-01 3   11 1000024  #  e,~1+ 
 4.396006E-01 3   12 1000022  #  ne,~o1 
 9.445025E-02 3   12 1000023  #  ne,~o2 
 1.133827E-01 3   23 1000012  #  Z,~ne1 
 1.458261E-01 3   25 1000012  #  h,~ne1 

DECAY -2000012  6.386899E-01  # ~Ne2
 1.458261E-01 3   25 -1000012  #  h,~Ne1 
 1.133827E-01 3   23 -1000012  #  Z,~Ne1 
 9.445025E-02 3   -12 1000023  #  Ne,~o2 
 4.396006E-01 3   -12 1000022  #  Ne,~o1 
 2.067404E-01 3   -11 -1000024  #  E,~1- 

DECAY 1000014  9.850055E-10  # ~nm1
 9.712365E-01 4   14 16 -1000016  #  nm,nl,~Nl1 
 2.059854E-02 4   13 -15 1000016  #  m,L,~nl1 
 8.164913E-03 4   14 -16 1000016  #  nm,Nl,~nl1 

DECAY -1000014  9.850055E-10  # ~Nm1
 8.164913E-03 4   16 -14 -1000016  #  nl,Nm,~Nl1 
 2.059854E-02 4   15 -13 -1000016  #  l,M,~Nl1 
 9.712365E-01 4   1000016 -14 -16  #  ~nl1,Nm,Nl 

DECAY 2000014  6.386899E-01  # ~nm2
 2.067404E-01 3   13 1000024  #  m,~1+ 
 4.396006E-01 3   14 1000022  #  nm,~o1 
 9.445025E-02 3   14 1000023  #  nm,~o2 
 1.133827E-01 3   23 1000014  #  Z,~nm1 
 1.458261E-01 3   25 1000014  #  h,~nm1 

DECAY -2000014  6.386899E-01  # ~Nm2
 1.458261E-01 3   25 -1000014  #  h,~Nm1 
 1.133827E-01 3   23 -1000014  #  Z,~Nm1 
 9.445025E-02 3   -14 1000023  #  Nm,~o2 
 4.396006E-01 3   -14 1000022  #  Nm,~o1 
 2.067404E-01 3   -13 -1000024  #  M,~1- 

DECAY 1000016  0.000000E+00  # ~nl1

DECAY -1000016  0.000000E+00  # ~Nl1

DECAY 2000016  9.062737E+00  # ~nl2
 1.704556E-01 3   15 1000024  #  l,~1+ 
 5.207960E-02 3   16 1000022  #  nl,~o1 
 7.706524E-02 3   16 1000023  #  nl,~o2 
 4.387766E-01 3   23 1000016  #  Z,~nl1 
 2.616231E-01 3   25 1000016  #  h,~nl1 

DECAY -2000016  9.062737E+00  # ~Nl2
 2.616231E-01 3   25 -1000016  #  h,~Nl1 
 4.387766E-01 3   23 -1000016  #  Z,~Nl1 
 7.706524E-02 3   -16 1000023  #  Nl,~o2 
 5.207960E-02 3   -16 1000022  #  Nl,~o1 
 1.704556E-01 3   -15 -1000024  #  L,~1- 

DECAY 1000002  8.721353E+01  # ~uL
 1.827159E-01 3   1 1000024  #  d,~1+ 
 5.886916E-03 3   1 1000037  #  d,~2+ 
 2.630330E-03 3   2 1000022  #  u,~o1 
 8.964679E-02 3   2 1000023  #  u,~o2 
 3.016606E-04 3   2 1000025  #  u,~o3 
 4.752949E-03 3   2 1000035  #  u,~o4 
 7.140654E-01 3   2 1000021  #  u,~g 

DECAY -1000002  8.721353E+01  # ~UL
 7.140654E-01 3   -2 1000021  #  U,~g 
 4.752949E-03 3   -2 1000035  #  U,~o4 
 3.016606E-04 3   -2 1000025  #  U,~o3 
 8.964679E-02 3   -2 1000023  #  U,~o2 
 2.630330E-03 3   -2 1000022  #  U,~o1 
 5.886916E-03 3   -1 -1000037  #  D,~2- 
 1.827159E-01 3   -1 -1000024  #  D,~1- 

DECAY 2000002  6.683898E+01  # ~uR
 1.008878E-09 3   1 1000024  #  d,~1+ 
 8.767426E-10 3   1 1000037  #  d,~2+ 
 6.720935E-02 3   2 1000022  #  u,~o1 
 1.234228E-04 3   2 1000023  #  u,~o2 
 1.378442E-04 3   2 1000025  #  u,~o3 
 4.290862E-04 3   2 1000035  #  u,~o4 
 9.321003E-01 3   2 1000021  #  u,~g 

DECAY -2000002  6.683898E+01  # ~UR
 9.321003E-01 3   -2 1000021  #  U,~g 
 4.290862E-04 3   -2 1000035  #  U,~o4 
 1.378442E-04 3   -2 1000025  #  U,~o3 
 1.234228E-04 3   -2 1000023  #  U,~o2 
 6.720935E-02 3   -2 1000022  #  U,~o1 
 8.767426E-10 3   -1 -1000037  #  D,~2- 
 1.008878E-09 3   -1 -1000024  #  D,~1- 

DECAY 1000001  8.718728E+01  # ~dL
 1.701946E-01 3   2 -1000024  #  u,~1- 
 1.714945E-02 3   2 -1000037  #  u,~2- 
 3.886000E-03 3   1 1000022  #  d,~o1 
 8.668589E-02 3   1 1000023  #  d,~o2 
 5.082105E-04 3   1 1000025  #  d,~o3 
 6.086437E-03 3   1 1000035  #  d,~o4 
 7.154895E-01 3   1 1000021  #  d,~g 

DECAY -1000001  8.718728E+01  # ~DL
 7.154895E-01 3   -1 1000021  #  D,~g 
 6.086437E-03 3   -1 1000035  #  D,~o4 
 5.082105E-04 3   -1 1000025  #  D,~o3 
 8.668589E-02 3   -1 1000023  #  D,~o2 
 3.886000E-03 3   -1 1000022  #  D,~o1 
 1.714945E-02 3   1000037 -2  #  ~2+,U 
 1.701946E-01 3   1000024 -2  #  ~1+,U 

DECAY 2000001  6.351435E+01  # ~dR
 4.551833E-04 3   2 -1000024  #  u,~1- 
 3.199326E-05 3   2 -1000037  #  u,~2- 
 1.766490E-02 3   1 1000022  #  d,~o1 
 2.640017E-04 3   1 1000023  #  d,~o2 
 3.598113E-05 3   1 1000025  #  d,~o3 
 1.226669E-04 3   1 1000035  #  d,~o4 
 9.814252E-01 3   1 1000021  #  d,~g 

DECAY -2000001  6.351435E+01  # ~DR
 9.814252E-01 3   -1 1000021  #  D,~g 
 1.226669E-04 3   -1 1000035  #  D,~o4 
 3.598113E-05 3   -1 1000025  #  D,~o3 
 2.640017E-04 3   -1 1000023  #  D,~o2 
 1.766490E-02 3   -1 1000022  #  D,~o1 
 3.199326E-05 3   1000037 -2  #  ~2+,U 
 4.551833E-04 3   1000024 -2  #  ~1+,U 

DECAY 1000004  8.722043E+01  # ~cL
 1.827010E-01 3   3 1000024  #  s,~1+ 
 5.958741E-03 3   3 1000037  #  s,~2+ 
 2.633787E-03 3   4 1000022  #  c,~o1 
 8.963501E-02 3   4 1000023  #  c,~o2 
 3.051101E-04 3   4 1000025  #  c,~o3 
 4.752532E-03 3   4 1000035  #  c,~o4 
 7.140137E-01 3   4 1000021  #  c,~g 

DECAY -1000004  8.722043E+01  # ~CL
 7.140137E-01 3   -4 1000021  #  C,~g 
 4.752532E-03 3   -4 1000035  #  C,~o4 
 3.051101E-04 3   -4 1000025  #  C,~o3 
 8.963501E-02 3   -4 1000023  #  C,~o2 
 2.633787E-03 3   -4 1000022  #  C,~o1 
 5.958741E-03 3   -3 -1000037  #  S,~2- 
 1.827010E-01 3   -3 -1000024  #  S,~1- 

DECAY 2000004  6.684085E+01  # ~cR
 1.280308E-05 3   3 1000024  #  s,~1+ 
 1.113388E-05 3   3 1000037  #  s,~2+ 
 6.720269E-02 3   4 1000022  #  c,~o1 
 1.297544E-04 3   4 1000023  #  c,~o2 
 1.404114E-04 3   4 1000025  #  c,~o3 
 4.359208E-04 3   4 1000035  #  c,~o4 
 9.320673E-01 3   4 1000021  #  c,~g 

DECAY -2000004  6.684085E+01  # ~CR
 9.320673E-01 3   -4 1000021  #  C,~g 
 4.359208E-04 3   -4 1000035  #  C,~o4 
 1.404114E-04 3   -4 1000025  #  C,~o3 
 1.297544E-04 3   -4 1000023  #  C,~o2 
 6.720269E-02 3   -4 1000022  #  C,~o1 
 1.113388E-05 3   -3 -1000037  #  S,~2- 
 1.280308E-05 3   -3 -1000024  #  S,~1- 

DECAY 1000003  8.423747E+01  # ~sL
 1.533832E-01 3   4 -1000024  #  c,~1- 
 1.633462E-02 3   4 -1000037  #  c,~2- 
 5.065189E-03 3   3 1000022  #  s,~o1 
 7.814507E-02 3   3 1000023  #  s,~o2 
 6.288159E-04 3   3 1000025  #  s,~o3 
 5.931510E-03 3   3 1000035  #  s,~o4 
 7.405117E-01 3   3 1000021  #  s,~g 

DECAY -1000003  8.423747E+01  # ~SL
 7.405117E-01 3   -3 1000021  #  S,~g 
 5.931510E-03 3   -3 1000035  #  S,~o4 
 6.288159E-04 3   -3 1000025  #  S,~o3 
 7.814507E-02 3   -3 1000023  #  S,~o2 
 5.065189E-03 3   -3 1000022  #  S,~o1 
 1.633462E-02 3   1000037 -4  #  ~2+,C 
 1.533832E-01 3   1000024 -4  #  ~1+,C 

DECAY 2000003  6.648577E+01  # ~sR
 2.928797E-02 3   4 -1000024  #  c,~1- 
 1.929234E-03 3   4 -1000037  #  c,~2- 
 1.555674E-02 3   3 1000022  #  s,~o1 
 1.492604E-02 3   3 1000023  #  s,~o2 
 1.316194E-05 3   3 1000025  #  s,~o3 
 6.825602E-04 3   3 1000035  #  s,~o4 
 9.376043E-01 3   3 1000021  #  s,~g 

DECAY -2000003  6.648577E+01  # ~SR
 9.376043E-01 3   -3 1000021  #  S,~g 
 6.825602E-04 3   -3 1000035  #  S,~o4 
 1.316194E-05 3   -3 1000025  #  S,~o3 
 1.492604E-02 3   -3 1000023  #  S,~o2 
 1.555674E-02 3   -3 1000022  #  S,~o1 
 1.929234E-03 3   1000037 -4  #  ~2+,C 
 2.928797E-02 3   1000024 -4  #  ~1+,C 

DECAY 1000006  1.496967E+02  # ~t1
 4.361609E-02 3   5 1000024  #  b,~1+ 
 1.562856E-01 3   5 1000037  #  b,~2+ 
 3.113201E-02 3   6 1000022  #  t,~o1 
 2.110201E-02 3   6 1000023  #  t,~o2 
 1.089704E-01 3   6 1000025  #  t,~o3 
 8.073754E-02 3   6 1000035  #  t,~o4 
 5.581563E-01 3   6 1000021  #  t,~g 

DECAY -1000006  1.496967E+02  # ~T1
 5.581563E-01 3   -6 1000021  #  T,~g 
 8.073754E-02 3   -6 1000035  #  T,~o4 
 1.089704E-01 3   -6 1000025  #  T,~o3 
 2.110201E-02 3   -6 1000023  #  T,~o2 
 3.113201E-02 3   -6 1000022  #  T,~o1 
 1.562856E-01 3   -5 -1000037  #  B,~2- 
 4.361609E-02 3   -5 -1000024  #  B,~1- 

DECAY 2000006  1.435352E+02  # ~t2
 9.483555E-02 3   5 1000024  #  b,~1+ 
 8.187943E-02 3   5 1000037  #  b,~2+ 
 5.050597E-03 3   6 1000022  #  t,~o1 
 4.769788E-02 3   6 1000023  #  t,~o2 
 1.010698E-01 3   6 1000025  #  t,~o3 
 1.247952E-01 3   6 1000035  #  t,~o4 
 5.446716E-01 3   6 1000021  #  t,~g 

DECAY -2000006  1.435352E+02  # ~T2
 5.446716E-01 3   -6 1000021  #  T,~g 
 1.247952E-01 3   -6 1000035  #  T,~o4 
 1.010698E-01 3   -6 1000025  #  T,~o3 
 4.769788E-02 3   -6 1000023  #  T,~o2 
 5.050597E-03 3   -6 1000022  #  T,~o1 
 8.187943E-02 3   -5 -1000037  #  B,~2- 
 9.483555E-02 3   -5 -1000024  #  B,~1- 

DECAY 1000005  1.198573E+02  # ~b1
 1.003371E-01 3   6 -1000024  #  t,~1- 
 1.198127E-01 3   6 -1000037  #  t,~2- 
 1.129855E-02 3   5 1000022  #  b,~o1 
 5.023818E-02 3   5 1000023  #  b,~o2 
 1.917775E-02 3   5 1000025  #  b,~o3 
 1.168694E-02 3   5 1000035  #  b,~o4 
 6.874488E-01 3   5 1000021  #  b,~g 

DECAY -1000005  1.198573E+02  # ~B1
 6.874488E-01 3   -5 1000021  #  B,~g 
 1.168694E-02 3   -5 1000035  #  B,~o4 
 1.917775E-02 3   -5 1000025  #  B,~o3 
 5.023818E-02 3   -5 1000023  #  B,~o2 
 1.129855E-02 3   -5 1000022  #  B,~o1 
 1.198127E-01 3   1000037 -6  #  ~2+,T 
 1.003371E-01 3   1000024 -6  #  ~1+,T 

DECAY 2000005  1.232513E+02  # ~b2
 5.362899E-02 3   6 -1000024  #  t,~1- 
 1.814732E-01 3   6 -1000037  #  t,~2- 
 3.619232E-03 3   5 1000022  #  b,~o1 
 2.698352E-02 3   5 1000023  #  b,~o2 
 2.631476E-02 3   5 1000025  #  b,~o3 
 3.445755E-02 3   5 1000035  #  b,~o4 
 6.735227E-01 3   5 1000021  #  b,~g 

DECAY -2000005  1.232513E+02  # ~B2
 6.735227E-01 3   -5 1000021  #  B,~g 
 3.445755E-02 3   -5 1000035  #  B,~o4 
 2.631476E-02 3   -5 1000025  #  B,~o3 
 2.698352E-02 3   -5 1000023  #  B,~o2 
 3.619232E-03 3   -5 1000022  #  B,~o1 
 1.814732E-01 3   1000037 -6  #  ~2+,T 
 5.362899E-02 3   1000024 -6  #  ~1+,T 

Block HiggsBoundsInputHiggsCouplingsBosons
# Effective coupling normalised to SM one and squared
# For (*) normalized on Sin(2*W)
   1.0000E+00   3    25    24    24 # h-W-W
   1.0000E+00   3    25    23    23 # h-Z-Z
   9.3613E-01   3    25    21   21 # h-gluon-gluon
   9.1439E-08   3    35    24    24 # H-W-W
   9.1439E-08   3    35    23    23 # H-Z-Z
   1.3032E-04   3    35    21    21 # H-gluon-gluon
   0.0000E+00   3    36    24    24 # A-W-W
   0.0000E+00   3    36    23    23 # A-Z-Z
   5.0308E-04   3    36    21    21 # A-gluon-gluon
   0.0000E+00   3    25    25    23 # h-h-Z
   0.0000E+00   3    35    25    23 # H-h-Z
   0.0000E+00   3    35    35    23 # H-H-Z
   0.0000E+00   3    36    36    23 #*A-A-Z
   9.1439E-08   3    36    25    23 #*A-h-Z
   1.0000E+00   3    36    35    23 #*A-H-Z
Block HiggsBoundsInputHiggsCouplingsFermions
# Effective coupling normalised to SM one and squared
   1.0146E+00     0.0000E+00   3    25     5    5 # h-b-b
   9.9998E-01     0.0000E+00   3    25     6    6 # h-t-t
   1.0150E+00     0.0000E+00   3    25    15   15 # h-l-l
   5.7617E+02     0.0000E+00   3    35     5    5 # H-b-b
   1.6646E-03     0.0000E+00   3    35     6    6 # H-t-t
   6.0975E+02     0.0000E+00   3    35    15   15 # H-l-l
   0.0000E+00     5.7618E+02   3    36     5    5 # A-b-b
   0.0000E+00     1.6400E-03   3    36     6    6 # A-t-t
   0.0000E+00     6.0976E+02   3    36    15   15 # A-l-l
Block HiggsBoundsResults      # results from HiggsBounds http://projects.hepforge.org/higgsbounds
# HBresult   : scenario allowed flag (1: allowed, 0: excluded, -1: unphysical)
# chan id number: most sensitive channel (see below). chan=0 if no channel applies
# obsratio   : ratio [sig x BR]_model/[sig x BR]_limit (<1: allowed, >1: excluded)
# ncomb      : number of Higgs bosons combined in most sensitive channel
# Note that the HB channel id number varies depending on the HB version and setting "whichanalyses"
#
    0    3.6.1beta     ||LandH||            # version of HB used to produce these results,the HB setting "whichanalyses"
#
#CHANNELTYPE 1: channel with the highest statistical sensitivity
    1           1          10                  # channel id number
    1           2           1                  # HBresult      
    1           3  0.44843152657343061         # obsratio  
    1           4           1                  # ncombined
    1           5 ||(e e)->(h1)Z->(invisible)Z   (hep-ex/0107032v1 (LEP))|| # text description of channel
#


==> anc/light_quasimean_output.txt <==
% micrOMEGAs output for light_quasimean.slha

alfema = 7.81806e-03
sw = 4.81000e-01
mz = 9.11884e+01

msn1=4.4180e+00 | msn2=4.8003e+02 | sinth=3.7623e-01
ml3=4.4940e+02 | anl=4.6327e+02 | mn3=1.8065e+02
msn1m=3.1218e+01 | msn2m=3.1266e+02 | sinthm=9.9157e-02
ml2=3.1772e+02 | anm=5.5079e+01 | mn2=4.3887e+01

msneu1=4.41801159e+00
msneu2=4.80030270e+02
sinth=3.76227847e-01
msneu1m=3.12178934e+01
msneu2m=3.12655387e+02
sinthm=9.91573626e-02
tanbeta=2.56571164e+01
mu=4.85141960e+02
M2=2.72595582e+02
At=-3.18522278e+02
M_A=1.87734867e+03
MQ3=2.30006778e+03

mu_md=5.46683764e-01
ms_md=1.91084986e+01
sigmapiN=4.31616235e+01
sigma_s=1.58517125e+01
rho_DM=2.65428505e-01
v0=2.32530888e+02
vesc=5.37872905e+02
mt=1.73814320e+02
mb_mb=4.24066289e+00
alphaS_mZ=1.18358748e-01


=== MASSES OF HIGGS AND ODD PARTICLES: ===
Higgs masses and widths
    h   115.39 9.35E+00
    H  1877.36 3.97E+01
   H3  1877.35 3.97E+01
   H+  1879.30 3.94E+01

Masses of odd sector Particles:
~nl1 : MSnl1 =     4.4 || ~ne1 : MSne1 =    31.2 || ~nm1 : MSnm1 =    31.2 
~o1  : MNE1  =   131.5 || ~1+  : MC1   =   274.6 || ~o2  : MNE2  =   274.7 
~ne2 : MSne2 =   312.7 || ~nm2 : MSnm2 =   312.7 || ~eR  : MSeR  =   320.8 
~mR  : MSmR  =   320.8 || ~eL  : MSeL  =   320.9 || ~mL  : MSmL  =   320.9 
~l1  : MSl1  =   427.0 || ~l2  : MSl2  =   475.0 || ~nl2 : MSnl2 =   480.0 
~o3  : MNE3  =   497.5 || ~o4  : MNE4  =   510.2 || ~2+  : MC2   =   510.9 
~g   : MSG   =  1021.4 || ~uL  : MSuL  =  2026.8 || ~cL  : MScL  =  2026.8 
~uR  : MSuR  =  2027.2 || ~cR  : MScR  =  2027.2 || ~dR  : MSdR  =  2027.6 
~sR  : MSsR  =  2027.6 || ~dL  : MSdL  =  2028.3 || ~sL  : MSsL  =  2028.3 
~t1  : MSt1  =  2297.6 || ~b1  : MSb1  =  2321.6 || ~t2  : MSt2  =  2333.3 
~b2  : MSb2  =  2333.9 || 

==== Calculation of relic density ====
Xf=2.17e+01 || Omega=1.24e-01

Channels which contribute to 1/(omega) more than 1%.
Relative contrubutions in % are displyed
 51% ~nl1 ~nl1 ->nl nl 
 30% ~nl1 ~Nl1 ->c C 
 17% ~nl1 ~Nl1 ->l L 
  2% ~nl1 ~Nl1 ->b B 


==== Physical Constraints: =====
Omega_h2=1.23674E-01
amu=2.02861E-09


==== Decays =====
Z -> N*x : total width=2.438233E+00
 and Branchings:
6.850768E-02 Z -> ne,Ne
6.850768E-02 Z -> nm,Nm
6.850768E-02 Z -> nl,Nl
3.444424E-02 Z -> e,E
3.444424E-02 Z -> m,M
3.436622E-02 Z -> l,L
1.178384E-01 Z -> u,U
1.519018E-01 Z -> d,D
1.177896E-01 Z -> c,C
1.519011E-01 Z -> s,S
1.511121E-01 Z -> b,B
1.282026E-06 Z -> ~ne1,~Ne1
1.282026E-06 Z -> ~nm1,~Nm1
6.766674E-04 Z -> ~nl1,~Nl1

======== RESET_FORMFACTORS ======
protonFF  (default) d 0.033020, u 0.023480, s 0.259400
neutronFF (default) d 0.042410, u 0.018230, s 0.259400
protonFF  (new)     d 0.024062, u 0.019363, s 0.016894
neutronFF (new)     d 0.035371, u 0.013136, s 0.016871

==== Calculation of CDM-nucleons amplitudes  =====
CDM-nucleon micrOMEGAs amplitudes:
proton:  SI  -1.142E-06  [anti: -1.054E-06]
neutron: SI  -5.264E-07  [anti: -1.702E-06]
CDM-nucleon cross sections[cm2]:
 proton  SI 3.875E-40  [anti: 3.302E-40]
 neutron SI 8.237E-41  [anti: 8.610E-40]
CDM-Xe cross sections[cm2]:
 SI averaged: 3.964E-40
CDM-Ge cross sections[cm2]:
 SI averaged: 3.953E-40

    Channel          vcs[cm^3/s]
==================================
  ~nl1,~nl1 -> nl nl    2.81E-26
  ~Nl1,~Nl1 -> Nl Nl    2.81E-26
  ~nl1,~Nl1 -> c C      1.64E-26
  ~nl1,~Nl1 -> l L      9.12E-27
  ~nl1,~Nl1 -> s S      1.58E-28
sigmaV = 2.6893250223e-26 (Mcdm=4.41534e+00)

sigmaV_nl  = 1.40674e-26
sigmaV_tau = 4.55841e-27
sigmaV_s   = 7.92341e-29
sigmaV_c   = 8.18718e-27
sigmaV_b   = 0.00000e+00
sigmaV_W   = 0.00000e+00
sigmaV_Z   = 0.00000e+00
sigmaV_h   = 0.00000e+00
sigmaV_top = 0.00000e+00

